Thermodynamic Realizability of Hidden Markov Processes: Attainment, Observable Certificates, an Architecture-Independent Floor, and the Price of Architecture

What is the least dissipative finite Markov machine that reproduces a given stochastic process exactly? We show that a minimizing sequence cannot escape through diverging rates at any fixed hidden dimension: vanishing states can be traced out and fast clusters contracted without raising entropy production or changing the observed path law, so the exact-law cost $V_n(P)$ is attained and lower semicontinuous with no cap on rates or activity. A positive price per hidden state yields an optimum over all dimensions, represented exactly as a supremum of globally calibrated observable certificates, and an architecture phase diagram whose slope is the selected state count. We then bound the diagram from below uniformly in architecture. Every Markov jump process has a reversible companion on the same states whose path law is within relative entropy $T\sigma/4$ of the original on windows of length $T$. Combined with a Loewner-order estimate for reversible sojourn cycle operators, this gives $\sigma \ge 4 r_C D_{\rm CM}(f_C)$ for every finite realization of any size, where $f_C$ is an observed sojourn density and $D_{\rm CM}$ its relative entropy from the completely monotone cone, a convex program with a dual certificate. For a time-symmetric two-block renewal family $P_q$ this gives $V_\infty(P_q)>0$ for all $0<q<1$, with $V_\infty(P_{1/20}) \ge 0.1025$. The v1 conjecture $V_\infty(P_{1/20})=0$ is false, and complexity-assisted approach to reversibility is excluded. Exact rational realizations with four to six phases show that the three-state machine is not optimal: $V_7(P_{1/20}) \le 2.73611 < (1-q)\log(1/q)$.

==> anc/README.txt <==
Ancillary material for "Thermodynamic Realizability of Hidden Markov Processes" (v2).

v1 material
  verify_thermodynamic_realizability.py, thermodynamic_verification.json
    Exact rational checks for the PH(4) example (Proposition 7) and floating-point
    diagnostics for trace contraction and multiscale semigroup reduction.
    Requires numpy, scipy, sympy.

New in v2
  verify_witnesses.py
    Solver-free verification of Proposition 11: for exact_N4/N5/N6.json it checks positivity,
    the cancellation equations of Theorem 6 and the transfer function in exact rational
    arithmetic, and encloses the entropy production (6.3) in 40-digit interval arithmetic.
    Requires sympy, mpmath.  Run: python verify_witnesses.py
  exact_N4.json, exact_N5.json, exact_N6.json
    Exact rational data (q, exits t, entrance alpha, phase generator S, sigma enclosure).
  floor_certificate.py
    Primal convex program and Donsker-Varadhan dual certificate for D_CM(f_q) (Theorem D,
    Corollary D.1).  Requires numpy, scipy, cvxpy (Clarabel).
    Run: python floor_certificate.py 0.05   -> floor V_inf(P_1/20) >= 0.1025...
  special_branch.py
    Convex special-branch program at fixed exits (Section 8); upper bounds in Table 1.
  exact_witness.py
    Produces an exact rational realization from a rational exit vector:
      python exact_witness.py 1/20 "97/2000,77/100,107/100,6/5" N4 1e-6
    (Output depends on the conic solver; verify_witnesses.py checks the stored data without it.)

The analytic proofs (Theorems 3-5, A-D) do not depend on any of these computations.


==> anc/exact_N4.json <==
{
 "q": "1/20",
 "t": [
  "97/2000",
  "77/100",
  "107/100",
  "6/5"
 ],
 "alpha": [
  "31082778853201026713007742909837468580637342467175998303112090845526190075784391510569424249173030444250265124379490953446622036824613856109781762749560029438427266319805684721144757183138155660943476569093787140861662128084079865538020139820569316978208175876346868569981402598001289439870720/32896956299493169444457244220745365488815114364491297207165618934080736457967824808812085999836278634718360409763622850701558343711823663233179860802016219405492392197717528716426882364240923604542413464787138828508534765569209293950562353391968586204051746903741397004588468213671166141645523",
  "6551492081597013195124451206702026751205234806493287032222177102186428056986154759706875674371879379748273905283399521045756348119652825355551370269545947582824399708198945570808971648455338654665409144895380407010618130608283970723802016349580015067468366130120501499807506574610444578982671/197381737796959016666743465324472192932890686186947783242993713604484418747806948852872515999017671808310162458581737104209350062270941979399079164812097316432954353186305172298561294185445541627254480788722832971051208593415255763703374120351811517224310481422448382027530809282026996849873138",
  "180133304736514787247413048767261391655141601508037180119618833154468475301842944871482451584966004323079348391614167067796911221332446188485637092896262399784807630960344118542566477803122117740227416478561963589821404958138249629104191838456968995177355540249843372499934928185678158511083/9399130371283762698416355491641532996804318389854656344904462552594496130847949945374881714238936752776674402789606528771873812489092475209479960229147491258712112056490722490407680675497406744154975275653468236716724218734059798271589243826276738915443356258211827715596705203906047469041578",
  "275386598344516330688441317316432736551711472864862804793497966448506127387871593723981673161661836137815745398747177030063178777812323713319419547184840912042697654552445955744941702147852267191718241607464241742184095090794678770131618235609625694434296844499979142668126813754787151466702/98690868898479508333371732662236096466445343093473891621496856802242209373903474426436257999508835904155081229290868552104675031135470989699539582406048658216477176593152586149280647092722770813627240394361416485525604296707627881851687060175905758612155240711224191013765404641013498424936569"
 ],
 "S": [
  [
   "-4566645570969974878718959810516580525656585203428401804641939492125587563243204610098091871898324010107864287865482509481691481447567885408993139554702816796878350955561480446522119286522157140615660419096932761863816739557179618702892930392817918575021448685152097269279637049231308364704333311/3334872809303907248351378308530410863785603345253061422010356503087103105022012841480585995034053841902364355153633834918287385007640900874053280721857685635099166168719574052845448684472498482460393774092825980377923787546131882746526334808093183396117283574808935260611595149271794187039849600",
   "34413252691009464803286853133100223003978850106715392714477299261400925212277367995087350866086781468329015573861557101399513959042701295048196548865395283394168059295089100520799509577602055365921239961134204111292173490422117918863977198241784579340481767578822542214523484949560033173057906/26053693822686775377745143035393834873325026134789542359455910180367993007984475324067078086203545639862221524637764335299120195372194538078541255639513169024212235693121672287855067847441394394221826360100202971702529590204155333957236990688227995282166277928194806723528087103685892086248825",
   "69807864830656693983377963844280004899274384608235763397360495570684805294014916114769965099261263202148543768271757364376821821114359547016451446778292949378006474645758319315234845504461464961726959666829408329405066151230806612457995946667083474139831089293942749327922630455079477711/58972109802014274948742321989927689898949661277684552113357321009497844474306151042981184704404135135320324582734462155937884792354392588400588518512072248189198340737746667601157359583952227806549845695717523967779377321770678739991623957702797230700570885496179226536014060995080356976832000",
   "2024428086004470336411021626492420212089003901775635345013092574417052510003780305769250532311592334123941590699354429641542542334324820519694662978182900637169405658984955805396339315179529522574548042777624127282682395013678453019117951891795465452089352040478573586726627276854224114913/1710191184258413973513527337707903007069540177052852011287362309275437489754878380246454356427719918924289412899299402522198658978277385063617067036850095197486751881394653360433563427934614606389945525175808195065601942331349683459757094773381119690316555679389197569544407768857330352328128000"
  ],
  [
   "6972535110983042288810761130534103351386902468693032654499254558102996274927731901457153044613509221778679016518437795605544078148457818958880943025637781491878250068310778367351562370297962627848965048606617496720486811785383365129843884345822244129712188734453257412688642024666014110832327/20047208456971502836049332702020804206442404756308658943571515314380296498026131122342009946724795410731625538874084201066138374714674811356542439414216988083369158270987221323900740478035340216234368963219041220102087970634542871210824890209450293348023047123766622606300835601803869805499604",
   "-821512414200216938388859471965781988994630397548313947747554398069840652610553261507916629628030190156691032495193360065476070593207853835181959286169223687832894604778716316037839418829710979434923729007192846386126062324563592262847449811148778962095047863354012643432065256291382243960914399/400944169139430056720986654040416084128848095126173178871430306287605929960522622446840198934495908214632510777481684021322767494293496227130848788284339761667383165419744426478014809560706804324687379264380824402041759412690857424216497804189005866960460942475332452126016712036077396109992080",
   "4666675547550837904298369421303487773166328547491845932120323421781263902898495575789121596697363979485940249808543941316682242415565546620353291902318070547188878174351218151665206218436494777204848611359386213848786828392557935584448827086898179059741650564219702107910156384640984233575245/5011802114242875709012333175505201051610601189077164735892878828595074124506532780585502486681198852682906384718521050266534593678668702839135609853554247020842289567746805330975185119508835054058592240804760305025521992658635717802706222552362573337005761780941655651575208900450967451374901",
   "3289695639582968074860198502576671865155639761361784710486619115244052582790657884439102045190184875994407400960758060393331937308157426617532460403988681671560456000440847601352935439526857736285463681822771206125348396649484239813240274726185809585589106826692042235183795018140267771787/2004720845697150283604933270202080420644240475630865894357151531438029649802613112234200994672479541073162553887408420106613837471467481135654243941421698808336915827098722132390074047803534021623436896321904122010208797063454287121082489020945029334802304712376662260630083560180386980549960400"
  ],
  [
   "657939126388972035250826440039964714461754836638189029352659998227932709909285516097380300512893997785169411209771979313045079022477288396022084051391637505465368952226604677840710534144562995159076460395527424081803008891501956989307538899092995671544582817996949669812837856790816409661/257677441282119377343684968960751553298437939791137688865633429325904340931918996954735434815786415839845826591122333145373326631454126911088763972752466263828207821078794875199147687092171902734422794208822057005877048041383353755839170256233978457631245014686590111978007536756044801208058640",
   "104838493729602429557546740143508577990609153497180529894406583793256722352966628522274099052299264240024600266006510528174421621869602048069938335230359658717446020467701298131748974449213295993137813598400523873262184047655310622326796693633492030632009751938234286255896149333715084005080183/412283906051391003749895950337202485277500703665820302185013486921446945491070395127576695705258265343753322545795733032597322610326603057742022356403946022125132513726071800318636299347475044375076470734115291209403276866213366009342672409974365532209992023498544179164812058809671681932893824",
   "-15765610400456730497584333065292584730632341022882609057619464894490505264702151441563622052225954486034234591991294330274451543323413628171947176179781558881084849649106262811851627217278623402207862511631957028552011679592588755508124780608610572546112256379989293212568785894121240972179160647/10307097651284775093747398758430062131937517591645507554625337173036173637276759878189417392631456633593833063644893325814933065258165076443550558910098650553128312843151795007965907483686876109376911768352882280235081921655334150233566810249359138305249800587463604479120301470241792048322345600",
   "6612585164927827654545430803522194378454343413121678747653173181595163427135800898198278345596230519775958751452022867402937816085237644012699309005796736424378705564010064487022713187756149321332235051487325221162362969092633716005496262498134468980837075530108310579768334606579296086533937/32209680160264922167960621120093944162304742473892211108204178665738042616489874619341929351973301979980728323890291643171665828931765863886095496594058282978525977634849359399893460886521487841802849276102757125734631005172919219479896282029247307203905626835823763997250942094505600151007330"
  ],
  [
   "789526625652933705564142670330805077808119019652118880385546019166712298068988361202472427234564080855988252760192711133876065029907404647745834954227083331239354758303254898779169323615716519294102824366437882875190958136402201462329523507336819395132871834833932242563496818238744301941/46540365038761261198735269355161941818827031425359689498166225061486434860339479681973114771080323198421028573285457019807020045829468092842602179047894243779395511496353625883544175201630934101785081118146264109588548543334137758082210378078060357737433137757798305448324704220062120857021696",
   "15790536563043076601324342662747878402199544082765135055406765136874113874054094613927902053137995897889654753786048597715029509172230197205198959912722787781871932137000617844799566184626816194700504277517625650457529909462857176358255308208803076868150656007414710499090843875044061481279/930807300775225223974705387103238836376540628507193789963324501229728697206789593639462295421606463968420571465709140396140400916589361856852043580957884875587910229927072517670883504032618682035701622362925282191770970866682755161644207561561207154748662755155966108966494084401242417140433920",
   "1229434040500374907361859926552709998639423100912002496062611526441695861538285661655900537798659442793911526649125294320164922920174260795653623862720361228403984810196724038940247513361286263152823567793074693115451409288789682483639625443943723292397356295497579529399891390694416309790927/5817545629845157649841908669395242727353378928169961187270778132685804357542434960246639346385040399802628571660682127475877505728683511605325272380986780472424438937044203235443021900203866762723135139768283013698568567916767219760276297259757544717179142219724788181040588027507765107127712",
   "-1313709788479406355698256659968389567414114812279028754838670363391865982854108652094136817904311096886645539442520005469415261317944886333817192230843716911704536504571265933151320189929605161693874300243167135911905351875297846292560993990682799851946743121559476148819125884572837329082589123/930807300775225223974705387103238836376540628507193789963324501229728697206789593639462295421606463968420571465709140396140400916589361856852043580957884875587910229927072517670883504032618682035701622362925282191770970866682755161644207561561207154748662755155966108966494084401242417140433920"
  ]
 ],
 "sigma_interval": [
  "[2.76041849636192870644668244416958296807523316, 2.76041849636192870644668244416958296807523316]",
  "[2.76041849636192870644668244416958296807592193, 2.76041849636192870644668244416958296807592193]"
 ]
}

==> anc/exact_N5.json <==
{
 "q": "1/20",
 "t": [
  "97/2000",
  "13/20",
  "17/20",
  "1",
  "57/50"
 ],
 "alpha": [
  "27079442541382923472584142105158015742545344931116727203130462689301363242543707502680785706825545618385013196271926003396343756438027474569148827410355146507518222566372718190666186972495582827069458663148063829541927364662169917884885172518160800379485673297650834396193625857579334007158733177587632942754522506239650555979033847767743423196947824918334561409540198102818730828953750719776440475813145536969479013471580/28731016613095952999451860635418238360237602624633809045692613840094133963747814461503384999398598441592291597339049949354870862388338267557611826961716789949776585470713347326070818008703476145052997694304381932212670574843449015680395833125978680635310249108603945350204262132571536159453877058572260094133682746611634210111394067975318331138619937366071878190783290253199496070594170504226411487979415833119307299043711",
  "541691786308267227700053174395111150394945573878840355564987021726012770625130375419284762626158614143698403698314713253905932693947015884640703441317762913956341243267533433648981515657565982914776492380829590035247269959609767035171908201365728315509031099460554722707445579881777269315166417427091475802638556081698243896272601886611483863610859258701604989188306985673178360256472303358324009220133522276529083886324/28731016613095952999451860635418238360237602624633809045692613840094133963747814461503384999398598441592291597339049949354870862388338267557611826961716789949776585470713347326070818008703476145052997694304381932212670574843449015680395833125978680635310249108603945350204262132571536159453877058572260094133682746611634210111394067975318331138619937366071878190783290253199496070594170504226411487979415833119307299043711",
  "1446752881953763013077735150389514409098516390038098005685765417684172594430656998058176878405144827883932806530667493805997948380998066075302121874600683774443056975423100911210022513566196925726753809460765971500637658574166933576386899388651958243852706673468903317599265938814499836923220355390764407670518434596246787878849483172457748521612580165421115018989403003409312091725723205261069603645978079468079151636445/86193049839287858998355581906254715080712807873901427137077841520282401891243443384510154998195795324776874792017149848064612587165014802672835480885150369849329756412140041978212454026110428435158993082913145796638011724530347047041187499377936041905930747325811836050612786397714608478361631175716780282401048239834902630334182203925954993415859812098215634572349870759598488211782511512679234463938247499357921897131133",
  "55692198617022339239798812336262574967244874581297457027950771009939738786911199881637416774435849202126214575261933439635832117189211092878643840476759590830378504324915765045402182810545730241584661121754281841191227802303219304057568306993811838615990300781145701639610846517875419004954342965618801475457175392422178905920893368164815933773205900785567508732437821279858902805169369831616245366416837096501651249657/4104430944727993285635980090774034051462514660661972720813230548584876280535402065929054999914085491656041656762721421336410123198334038222515975280245255707110940781530478189438688286957639449293285384900625990316095796406207002240056547589425525805044321301229135050029180304653076594207696722653180013447668963801662030015913438282188333019802848195153125455826184321885642295799167214889487355425630833302758185577673",
  "713357803303054760389485858144305918481277602669379857718760778307366742781137554637380959172384966062156679495259602075513096927119832285713245805519006403025059416972955128103480209063324744406255923308859647740834378242473453319420423383834448966158131144604705641878478369641391012912670833003847788074445935033743685805074611058971389103333855485189102673793758243836411593517562471549930252497678663125283777178179/86193049839287858998355581906254715080712807873901427137077841520282401891243443384510154998195795324776874792017149848064612587165014802672835480885150369849329756412140041978212454026110428435158993082913145796638011724530347047041187499377936041905930747325811836050612786397714608478361631175716780282401048239834902630334182203925954993415859812098215634572349870759598488211782511512679234463938247499357921897131133"
 ],
 "S": [
  [
   "-47200640557256525382795453919507200595187551415403680708271742193776280064353589493947794448465125769251080475819280023432922479647896282717654914178297312681433607513809267195121009834531862103004890423549798076125824251295382011512378487520202223758067829831462420996723804427704586596848758291902062224030901796531643998603468938690387405825179251803040640220549798838211746317087264851410990808459460456765264506829891311/28906483865023619786090056471764385242662232227683909803839722815284414002144591998755358689661551133442171746489724408457474393175807971279069757614369457862339692083380263961058766107508578720281916039261762899874097984220245887291180889773982004418631133088343823102403881727243596500959160864825063651164675079490396038731454507854090873711053029508950687986939148118027727727052529272110530652570230208988169874370950000",
   "61064736833866282507540751938526697390494110312819326324651665612010787775639574566388349220012875373357843711689666844296556944714350542667900566089423807424435331820168750994169608238987389733007897928138568142752428802184880181459180589335772122771319068444463692558607590041809991430063138556264534867569755562967854983020119405522377863511548339467507669735151012731722535207657556269720705137056634636329317241953257/38541978486698159714786741962352513656882976303578546405119630420379218669526122665007144919548734844589562328652965877943299190901077295038759676819159277149786256111173685281411688143344771627042554719015683866498797312293661183054907853031976005891508177451125097469871842302991462001278881153100084868219566772653861384975272677138787831614737372678600917315918864157370303636070039029480707536760306945317559832494600",
   "495713871591031140323242167266541130390514387878192462706183035648876834884607120588841681264956122168509528768316974544983021497067521414999283791847645026509209340850717904983268611966774486208355132053220663096872691558450921562766501304630793852897140178391523881807716104011825655858068119141438710091720357932030534062378818196793865236590121610576094513108890850397872807544353698338590407786727309928459593647/277502245104226749946464542128938098329557429385765534116861339026730374420588083188051443420750890881044848766301354321191754174487756524279069673097946795478461044000450534026164154632082355714706393976912923838791340648514360517995336541830227242418858877648100701783077264581538526409207944302320611051180880763107801971821963275399272387626109083285926604674615821933066186179704281012261094264674210006286430793961120",
   "4309652492200384185380502639677891714625183024874540523834862662744190869655795627994806592101175032589932774285096342033074092834525162889179815636905987970717734072764594071136117567643734091923529219081505375778180195162411056748328661231885739288846602301011759702399725987655860574797154852080129328746864475311650191414051605817401811513221044813382821821226348718186395127249589628125714390222192470083267485333427/3468778063802834374330806776611726229119467867322069176460766737834129680257351039850643042759386136013060609578766929014896927181096956553488370913724334943480763050005631675327051932901029446433829924711411547984891758106429506474941706772877840530235735970601258772288465807269231580115099303779007638139761009538847524647774540942490904845326363541074082558432697774163327327246303512653263678308427625078580384924514000000",
   "478850277007203144805130895786056655282612967623196589367692957673696786865497932484568135351998303398575532166856612691800367917202664752899240985511918137105229535326568667888101560135535851750886292381049605397622422794548727578863754740085018948907149451803674217537747978403066590353969424012248827434731678529375924585235920932752539651159442460884690573753911012428242736049279990532020843537938004205706949886377/385419784866981597147867419623525136568829763035785464051196304203792186695261226650071449195487348445895623286529658779432991909010772950387596768191592771497862561111736852814116881433447716270425547190156838664987973122936611830549078530319760058915081774511250974698718423029914620012788811531000848682195667726538613849752726771387878316147373726786009173159188641573703036360700390294807075367603069453175598324946000000"
  ],
  [
   "32042951134119371506641102096332812418377598464050497096582105793964211252851289221119477641952281582336989925387081522616479085582671262560676696221466023122979164423786424997587759535162453268475115818546276593499242624546872714372957825964479451230900284570557556077937300763014715616077082916361069406242601217853977467274495668504660352331517427495773795098924247288769371052039842814711153849363812011828043671247107/28224355879125286693030375015915176636316192554386836276476956084502627159888857031527153636920334825029211833087434591842616566364440041522208095583272231694831406517988028139068045845233931931870840685692048988685957169215413333025851654862719417593311107876815376373135806439321116447289803179684320255787349502917185196159887215178703175425011880754458985058038216644843380118818873972602226607577900464856654013358001",
   "-115915101720432940848712864689627849196175789039254690711021614577948409475680441424171100490508779245857540549887088410394951815910343654134290500233946756870994191461169853865826793763819902959576937279607774579679619020508572805138890003596625830973327823034796989923750740082855043693516423315838309257944351255763339837749878738702852580395630177374601279887916400764398989339530506066188876908301134561733818327488624/20160254199375204780735982154225126168797280395990597340340682917501876542777755022519395454943096303592294166491024708459011833117457172515862925416623022639165290369991448670762889889452808522764886204065749277632826549439580952161322610616228155423793648483439554552239861742372226033778430842631657325562392502083703711542776582270502268160722771967470703612884440460602414370584909980430161862555643189183324295255715",
   "111892158644798366632162238519723375167443403835269629182885015368438293135976485121542393265654835173776747741657272685229998389265308741748037030229146485816221599155013265320548080351025734182333471547616289855516382420408809849194482950690081041573488810026582281882488958260867737067834191941697104282994721917271759652933333515843094839312925794642760469265244746489785419395514629709139585383739686251676596500980378/28224355879125286693030375015915176636316192554386836276476956084502627159888857031527153636920334825029211833087434591842616566364440041522208095583272231694831406517988028139068045845233931931870840685692048988685957169215413333025851654862719417593311107876815376373135806439321116447289803179684320255787349502917185196159887215178703175425011880754458985058038216644843380118818873972602226607577900464856654013358001",
   "460460828335755077067825657365905639055303847098266697971065834044868115563110651020281081186931919262802970524750679694063625942021484221757453505108766592455025369139044015429796298084058452230721140154574403193555674568774834788160521635043832276038862368917337541513117350163756243830453430897781790774690206016207460754322249950900319570234790090556238413791266650805085808817606794607710923946750337156442364735/112897423516501146772121500063660706545264770217547345105907824338010508639555428126108614547681339300116847332349738367370466265457760166088832382333088926779325626071952112556272183380935727727483362742768195954743828676861653332103406619450877670373244431507261505492543225757284465789159212718737281023149398011668740784639548860714812701700047523017835940232152866579373520475275495890408906430311601859426616053432004",
   "430965249293800778296163317974994049066846616112847893125126700250030840979015111324224183299094190078552740529471694153916915647895594011361922048614434512882369018010213117920673415499611350103496517237381445855174238292517257523062947696440822743139080268619779505623136091709286061940519814633300876488867476321116364428897037968159016443724989932740657928393278964481395518817424617946079307340665907956334913521/141121779395626433465151875079575883181580962771934181382384780422513135799444285157635768184601674125146059165437172959213082831822200207611040477916361158474157032589940140695340229226169659659354203428460244943429785846077066665129258274313597087966555539384076881865679032196605582236449015898421601278936747514585925980799436075893515877125059403772294925290191083224216900594094369863011133037889502324283270066790005"
  ],
  [
   "1436550830782434651081164709146526562677185482452087232218593605414856991499788786512033482608386416805216117712447518548050933581389353501844029815778642150441195116046939939656739032922726985019112511440181250697790036521222145515390981905529088833004332923040814729903717523449857366083406759009760597932827678295879848953333274064351098504961845690017506982493929620276094531146494190268544625637940363243001677597083/464994668636075084174686253086529988636381137535020426733604399669395100276625657821577379432122284927854788858066600656837266244714067338279729669782469458727407808988168217008558519297004340712940881849052020608761738621119698916096227990913355690339858981844719140133355235464882645284615166544323560747712175185195120040200843238875176187666043174942162995549025081002073897297398520641686283597985000443880717385779050000",
   "33826245575082162945648361332280259328016568329676843273315945009995081333394078138500913458398761921588345525414863315985773691891648091779618957721899130865705418924293507502180038052714140814583336046092598452103867068294241977264593783541671742549986841888852800292844521537354545663233040438485976731790281677973176640929897928904115705036746382646703406394629982777547505067934879609641071401886159903943404590374923/18599786745443003366987450123461199545455245501400817069344175986775804011065026312863095177284891397114191554322664026273490649788562693531189186791298778349096312359526728680342340771880173628517635273962080824350469544844787956643849119636534227613594359273788765605334209418595305811384606661772942429908487007407804801608033729555007047506641726997686519821961003240082955891895940825667451343919400017755228695431162",
   "-140247075243082762497400426038290268225497529537278224633394148226265816523780009716038709310826809276170424170297352735864543241309299233460005576402393385161204237597509210216465593605073454120105982842963879431428182393318908233544653900569048035565203381804539175650933460605828810737307467972120507725909724449688859093335845645442658761844297179643497102830249056823585334758811601238981140872569170815887777823827680267123/27899680118164505050481175185191799318182868252101225604016263980163706016597539469294642765927337095671287331483996039410235974682844040296783780186948167523644468539290093020513511157820260442776452910943121236525704317267181934965773679454801341420391538910683148408001314127892958717076909992659413644862730511111707202412050594332510571259962590496529779732941504860124433837843911238501177015879100026632843043146743000000",
   "65792806393919985522217719536453747389480484092850140680388564116191192285299028429980304435729238795494950147905669318876166832651446925188796310366945311055995691360797757394461433343304646371465021539036019877924238068307394514148270872253069208526559853777641844157721486143053347025680621243251110474402633359549385396015445286272062666260109630339883028338187426503371931221730700388630673724398513015685693079288488/27899680118164505050481175185191799318182868252101225604016263980163706016597539469294642765927337095671287331483996039410235974682844040296783780186948167523644468539290093020513511157820260442776452910943121236525704317267181934965773679454801341420391538910683148408001314127892958717076909992659413644862730511111707202412050594332510571259962590496529779732941504860124433837843911238501177015879100026632843043146743",
   "28731016618772574033575373517877314331434832610051461303032108842410954155180693132538150744854595784396513643020886634136427982617662768168550634829564341197706722549894967079764736133262262290371245540804475417728496951611816617934002658580420333492286520690819420093641661074438606649190991463323350823889691353287028124420211781563797396491900255750358899142462336386869113129364503814489722214881742422230733806797381/9299893372721501683493725061730599772727622750700408534672087993387902005532513156431547588642445698557095777161332013136745324894281346765594593395649389174548156179763364340171170385940086814258817636981040412175234772422393978321924559818267113806797179636894382802667104709297652905692303330886471214954243503703902400804016864777503523753320863498843259910980501620041477945947970412833725671959700008877614347715581000000"
  ],
  [
   "43096524923697648628145021542086827771675335517787986465188736489703281614949816090248262050883517466843989309120175404156279729953880952404534359830404547218024222625437962890496231696562904635729545075394837051743145520437979384916599012650393277687356227373381397813292318540017717861097962651843485239207318377674315378397846754054021231795450057911341097634099096184884243616106439018357427394460352551717260816537/11874051758763083895639906207511413322256824871017334318673244902196941171407468679898084607997185441301873303268796796602280571925251380997473541990759630237213574192209154370392598085699840935508678328366700379347129454308217265838114049726142044272886423672405699180370359533650191915972907570914088242413144880842959430402546232761656849607252059590861161291952069082114367327416876069000751691712261458139845047323711500",
   "4309652491977926277380033380050917989918331203994918173471630384353000329846367743315270958536432939245286883832224600470126413196058590636968737669325827998032371269663180792932507536399372054174111519293166583975343007502964908654521029571418829275957048649503340708011227778617751556144603442546202654934065646453007993011295413950172665046935334062504987054762603343854392419014913751083735103778198716324697483757227/1187405175876308389563990620751141332225682487101733431867324490219694117140746867989808460799718544130187330326879679660228057192525138099747354199075963023721357419220915437039259808569984093550867832836670037934712945430821726583811404972614204427288642367240569918037035953365019191597290757091408824241314488084295943040254623276165684960725205959086116129195206908211436732741687606900075169171226145813984504732371150000",
   "26907953594813445613612869592413780601308896926602415001407777309363698772999627878785963021843441587010475812433477377572920950742534753024591888300640642454628375509910075039773677508669239704286986633442898746264945289021945587874082688119676989162229983215368251817354223364862089632592576471449326436083231935891268815841551360139552096910137376024668655021096392114466006677747646339021012239864880057667075971430423/23748103517526167791279812415022826644513649742034668637346489804393882342814937359796169215994370882603746606537593593204561143850502761994947083981519260474427148384418308740785196171399681871017356656733400758694258908616434531676228099452284088545772847344811398360740719067300383831945815141828176484826289761685918860805092465523313699214504119181722322583904138164228734654833752138001503383424522916279690094647423",
   "-87109254635674212232452860584483960919324211470001234152747031843305143227763690944960665770257213437589889119778390348532760121245700301027627127766663650452680294316629349741304510585506972107833469671916976189528397182156176479343529320520705755754205395379555475607418172619328352008276795046216175247603350242018895067311180319650674537471671946909524893742320195167474227068540590745578138566163786757633830542555859047/28961101850641668038146112701247349566480060661017888582129865615114490661969435804629474653651671808053349520167797064883611151037198490237740346318925927407837985834656474074128288013902051062216288605772439949627145010507846989849058657868639132372893716274160241903342340325976077843836359929058751810763768002055998610737917640882089877090858681928929661687687973371010652018089941631709150467590881605219134261765150000",
   "103866796514067768359479298905647777580039825097344064460809495938359849321909172546492834459149150267578840327654571150882817448703564514446988620215156215582439603747185194338845926787163372199343734497375421587241492492892468291272201658182004564236523498988140514951890861532470613958908676183128030855508242024643109348789535074244501065531824858263111812408828331541874390036431367115992498057040188413167725251733251/118740517587630838956399062075114133222568248710173343186732449021969411714074686798980846079971854413018733032687967966022805719252513809974735419907596302372135741922091543703925980856998409355086783283667003793471294543082172658381140497261420442728864236724056991803703595336501919159729075709140882424131448808429594304025462327616568496072520595908611612919520690821143673274168760690007516917122614581398450473237115"
  ],
  [
   "4309652391232646961991754239440859359307888408614633591195505273343799174158467675034767716256924531081340886576811579120032136130056556684793243674013114168169504272400319097137671094940404993630134410505001390406544115110515729713493629192605906006607978481095696976574152490158400302512555506841528082059540278168000751712267954359147484770673283141673458022889025652064397461983340822491798356463818662804505380162371/746476849912354220201585274129851743854925926575739739273708865882612104848386398976568676126682707133810415391224702435052634970681777700846631659179193486095967340970503208531986982291555739869508332421411883452003814951033008021778716717482968701879131925241515170676002820311198658484667725818756869481758429278735972415200821870159388899305403327596613984475477886148129833777204049670465682198757871138476628673223650000",
   "4309652446150726320397692880505509360925455295686801245714736500394891413925648821065489666290934201984192280384829337115167053651624531119754250361734921057900283289440240967808148796273296653944614484472150193643279943763713367072694684505761309587688802364230677704738525317696949158021940918987517504743910437402508504518965971322281692107341504340583028007388882517596551949529217777880986396502715777699589858967773/746476849912354220201585274129851743854925926575739739273708865882612104848386398976568676126682707133810415391224702435052634970681777700846631659179193486095967340970503208531986982291555739869508332421411883452003814951033008021778716717482968701879131925241515170676002820311198658484667725818756869481758429278735972415200821870159388899305403327596613984475477886148129833777204049670465682198757871138476628673223650000",
   "86193049289480762501965221781412364114756771112895299913585020739801164518565872028934503071448468725682293743100011989707165083405731720786177057611204654578654827556265457567414659291614137218763660911552980442807141096250169310670745311888887168657604075140752520561112258481243543514686553527239483729231840100829048595691583004878633312281280244219501290237993211997125621715897134888997716679745248544084882022517123/14929536998247084404031705482597034877098518531514794785474177317652242096967727979531373522533654142676208307824494048701052699413635554016932633183583869721919346819410064170639739645831114797390166648428237669040076299020660160435574334349659374037582638504830303413520056406223973169693354516375137389635168585574719448304016437403187777986108066551932279689509557722962596675544080993409313643975157422769532573464473000000",
   "496338325346496826433875168588272383978796735191261407754674037822058282899531005977526753024042737067071213870443697232397757213412410314343687865779768399595185919665704252729948814040415170287805506389960045012857542743306350177598025491489562656455331941061259615150017928229247085081095103990376927734804949536025835254040772612825027415700135454556840014566007438160314779578808651420916033904694157234869168158181/1658837444249676044892411720288559430788724281279421642830464146405804677440858664392374835837072682519578700869388227633450299934848394890770292575953763302435482979934451574515526627314568310821129627603137518782230699891184462270619370483295486004175848722758922601502228489580441463299261612930570821070574287286079938700446270822576419776234229616881364409945506413662510741727120110378812627108350824752170285940497",
   "-21486975685266184806729170521619251555440001166293417649229280272378295111615269198665457532555472761897905388710998823441094303401135263761873269748241853244703828701697604505757708853668323289785209795356642443833528669195583469246183365093603606542422738904749929707777213022973191529713005461063092794192802034233824927586666008416577820862314256536208223608145806298995583570939476343581758312685665953008443813959933340003/14929536998247084404031705482597034877098518531514794785474177317652242096967727979531373522533654142676208307824494048701052699413635554016932633183583869721919346819410064170639739645831114797390166648428237669040076299020660160435574334349659374037582638504830303413520056406223973169693354516375137389635168585574719448304016437403187777986108066551932279689509557722962596675544080993409313643975157422769532573464473000000"
  ]
 ],
 "sigma_interval": [
  "[2.73951183228384218463444887720414717589945227, 2.73951183228384218463444887720414717589945227]",
  "[2.73951183228384218463444887720414717590023287, 2.73951183228384218463444887720414717590023287]"
 ]
}

==> anc/exact_N6.json <==
{
 "q": "1/20",
 "t": [
  "97/2000",
  "16/25",
  "41/50",
  "93/100",
  "103/100",
  "57/50"
 ],
 "alpha": [
  "713683302972293742630176320001749183398240056616986738143256860882692516731060282658612419473482830368163053086515949400590398575567703088371354542850788470278004338090959880017104386626922190690193936117312736889792723615372275855363086507962338639834862583634777764720415291615093639739715499577631197104440815994689923782356921552450204031703564840546720338045042731458448441209777429265765179399753454299984285299717370819791095787541851600541203680370039825511344299627171724719017650507457742644945404792798563440917848411123083863565549589972596365639052577914455045753484452984936124389319003353004370499202955074677400122653771116601582202832/757276825434983729067130166453728294329181655336188927498449225796338134751239478303761466370791796536377168641626116320090323894548767831146632577259709723489730175685076981532807326457391425757842402293654475003341756724763628676052374448068047916256639883045964095277190833800756382203538315185999272406396919146542586101600195583396808557751786558051668681806002157649582347713155230852559289620680427840844295291230403993477916521850689868523528847281312903507134643387231943035061170536874518901407707850674450436331162609049190801125716125162230250921208207174352617443669084411402142777700673369356782054729333769244624070106240162788060059621",
  "12955488236438060743998056094707641460758843833847709851381867950622612892021785849397869064530885756323732135060577580989768180735665413316979870546940804808936201432202287618082008411049230632607593875980808881570402382148190696454402230780626795140252363872109900122476280540831363316257103029171815953678011743678682282969611802405508116812594304369011629902966995851001083572053536151989976651898023069779458275017490652208751037269556938646823536230295208003276947631889188562234467549541084908138443680553424035179733636523662137863397003749589758411075434785584383551973367170018958927183302605002789248503941331624090857647803491300587376136/757276825434983729067130166453728294329181655336188927498449225796338134751239478303761466370791796536377168641626116320090323894548767831146632577259709723489730175685076981532807326457391425757842402293654475003341756724763628676052374448068047916256639883045964095277190833800756382203538315185999272406396919146542586101600195583396808557751786558051668681806002157649582347713155230852559289620680427840844295291230403993477916521850689868523528847281312903507134643387231943035061170536874518901407707850674450436331162609049190801125716125162230250921208207174352617443669084411402142777700673369356782054729333769244624070106240162788060059621",
  "23927610987798800958773622066545217168812646057677209265661720448100888873065021180775742605762784597073098092011593348072813391428837213853104284962473295408886047504867763043016801114602092913408118000547357494411571914259078745171915990175783481445914164044903610619257548161023063062891670966351785650869001868644494387772319992353252215405791888611958812198953318062649807161574518082534602597112440414600757641658113665560885449566719953697199486595638189491821646699636364674335211385231679063415984971231633141531137462511540547928556848721240846717106716450434854710656009432828082489957300535485021698744132176849768377041166976216505054092/1766979259348295367823303721725366020101423862451107497496381526858122314419558782708776754865180858584880060163794271413544089087280458272675476013605989354809370409931846290243217095067246660101632272018527108341130765691115133577455540378825445137932159727107249555646778612201764891808256068767331635614926144675266034237067123027925886634754168635453893590880671701182358811330695538655971675781587664961970022346204275984781805217651609693221567310323063441516647501236874533748476064586040544103284651651573717684772712754448111869293337625378537252149485816740156107368561196959938333147968237861832491461035112128237456163581227046505473472449",
  "829527203693432708651913751875824757995269126168891565797957363840392597151677787625085758963137276247452744223719405382845916092302891859090416878183894096957058925569177699994530455875930539511679215857245577617061206956564575735599523066334794096414918339749196648587027624415173027361744997709784621716782640687554499674692128905893183721965622213592051531529907481857955084551601377687617475610456313938261808011803949558720675113924097617098066682190627113304897628553665213141312993802408471650150607094956484231818538629352685462088147498463689242122027721842705480435475524106506174106932571062318295537364976532859513830395882843660344473791/79514066670673291552048667477641470904564073810299837387337168708615504148880145221894953968933138636319602707370742213609484008927620622270396420612269520966421668446933083060944769278026099704573452240833719875350884456100181010985499317047145031206947187719826230004105037549079420131371523094529923602671676510386971540668020536256664898563937588595425211589630226553206146509881299239518725410171444923288651005579192419315181234794322436194970528964537854868249137555659354018681422906371824484647809324320817295814772073950165034118200193142034176346726861753307024831585253863197224991658570703782462115746580045770685527361155217092746306260205",
  "7003217437890751384684560584346220649149989666285190076703159998120203372367708019730144352862525558832438742067527882349388898531861645647657619396172432270036888421040451975850558326108595380647773594985318551351993668294602101351769071283691351562583177432013466334393914383252449636675726198676358383844815001584265929658804683097797714786778624681398698218980624680967025088159489373783510980964306614239200588730979776878953270301415944261178483672984083964760051507622940660085082975317971261199564253125083336525535752821202330291278095618667991422112479565295695426366315336680706378348211033963031112137330946860882543145181771772049685177/757276825434983729067130166453728294329181655336188927498449225796338134751239478303761466370791796536377168641626116320090323894548767831146632577259709723489730175685076981532807326457391425757842402293654475003341756724763628676052374448068047916256639883045964095277190833800756382203538315185999272406396919146542586101600195583396808557751786558051668681806002157649582347713155230852559289620680427840844295291230403993477916521850689868523528847281312903507134643387231943035061170536874518901407707850674450436331162609049190801125716125162230250921208207174352617443669084411402142777700673369356782054729333769244624070106240162788060059621",
  "575386064633544550571752381286791595616602149237909407093535597309861587918314945722214339168670676455342032823875346850758146463320890317637147467414649303582107449503580964855602668764673230096230838182562456600214948091375683134391504370101017859007828879471752104036444170804576733451578378758974625259606297915363234070113513709756829501902865586596293561613432799535212366709846795005490779266271472373045966528860023673946704463049369899331886856845001892477229455120247731354619291840726579644181057240344884888624980458658449168703395070324966877749780103334562792328723687991697187544255324466447803482085249197537216601997400453550211617049/79514066670673291552048667477641470904564073810299837387337168708615504148880145221894953968933138636319602707370742213609484008927620622270396420612269520966421668446933083060944769278026099704573452240833719875350884456100181010985499317047145031206947187719826230004105037549079420131371523094529923602671676510386971540668020536256664898563937588595425211589630226553206146509881299239518725410171444923288651005579192419315181234794322436194970528964537854868249137555659354018681422906371824484647809324320817295814772073950165034118200193142034176346726861753307024831585253863197224991658570703782462115746580045770685527361155217092746306260205"
 ],
 "S": [
  [
   "-371071868761384240819861753519580523760990260512504037449602725117971614394182858120075206346211174350574885493728378289577270870739283023512821055749320161957020339705892489676986244062401848654486442002484839738181682289833332574775462644382714684481327870672464754518552428761833452293956254989797378183574596714856659799762290689712656515304970792996072492023386687703953129127425337145654136426242027777586047465960899431577493491228577891128832778414011468278952645700616101144203832702769453818035900620242055507107274871137417061948241035136545901634840406619757853646971110466117269647947112539250146913344943742991663358490643539843698061676423/223582912380293467854513899263921339777302349789305175619539097920827083936871154105113295351389437064491462039242839120469805865683368289304742952267030412375158554610547502828405149766234247249867323523948566448944916959983158817686865400349443755314349521703425363644044869543358887841884950361531319414324615376359960620699465156510081039412743930155817665967964453108623906131634068978354669716581907996544171651892572973729645187692222598992465010091735000993503068910236872510328924338752952013214025419402061719424747759046056828756216159045670500140676780016267788996554098647113985398107603874522081881823630438957660948132433145272738122910550",
   "144091076923620599400120960936798387613533497282356688747135182020981465921757112099270195520823612352978166460607012690455852058101241278123055497274606604028365399470437942857615893237057321707434691375407488871463701197008220675766095448268861899945836455240883101542082740823497844493942295168140749059686187044001955746245608302559146208852517266937666149205533421189158487519334006994320143565829703504911899218450928039277112063464127249988980763616903910552453907374226583170659142940861144791017444962849859030065375618344792953651076571152995946276316280444968837183459726537842030133365231545442872394513034804917401988806709983887056305683173/89433164952117387141805559705568535910920939915722070247815639168330833574748461642045318140555774825796584815697135648187922346273347315721897180906812164950063421844219001131362059906493698899946929409579426579577966783993263527074746160139777502125739808681370145457617947817343555136753980144612527765729846150543984248279786062604032415765097572062327066387185781243449562452653627591341867886632763198617668660757029189491858075076889039596986004036694000397401227564094749004131569735501180805285610167760824687769899103618422731502486463618268200056270712006507115598621639458845594159243041549808832752729452175583064379252973258109095249164220",
   "14673214165275796749333324007256587507542215099482694473262337332560261494080784748129294001093496704694147421975049524716581651973972204192974176511227680659437881159386313817168576382145974605632429542000140054409453730011895064155265829886503809859120113789957963053221190157033460623399134703978554305009103098991586275337740863940135322646393877252279981149590806531552306984565257803618809428158993203266019198766999084767324997394609116709242443126202529787146916459747197230803621094728560214454558899923180041467742184201235805598786119982970737743185243342399233888397855325614492978624740460811945874912973269503971892374184487230082507/12776166421731055305972222815081219415845848559388867178259377024047261939249780234577902591507967832256654973671019378312560335181906759388842454415258880707151917406317000161623151415213385557135275629939918082796852397713323361010678022877111071732248544097338592208231135402477650733821997163516075395104263735791997749754255151800576059395013938866046723769597968749064223207521946798763123983804680456945381237251004169927408296439555577085283714862384857199628746794870678429161652819357311543612230023965832098252842729088346104500355209088324028579467244572358159371231662779835084879891863078544118964675636025083294911321853322587013607023460",
   "9467102299416903561154388100941470889914864573215840855151549563991885344486647258358554908129834875762631337608803732060965262427685143943622358632454378327039605532723603266800567112577923973358187439409401082925278192746408505562214910412397024816755647040858658521341197719490262169315477145159291966591720354063514874421821579578358145620209001613311628899098005579352030403266241564447644090071743602355696583686376806450596384246138570499940652891022070518084060275360509559840053595008769191147749161089838139705645335667317845500967761288861194799093230031350014883867442516996575531103693711890742210134831440407958438423681871107074637/25552332843462110611944445630162438831691697118777734356518754048094523878499560469155805183015935664513309947342038756625120670363813518777684908830517761414303834812634000323246302830426771114270551259879836165593704795426646722021356045754222143464497088194677184416462270804955301467643994327032150790208527471583995499508510303601152118790027877732093447539195937498128446415043893597526247967609360913890762474502008339854816592879111154170567429724769714399257493589741356858323305638714623087224460047931664196505685458176692209000710418176648057158934489144716318742463325559670169759783726157088237929351272050166589822643706645174027214046920",
   "539336745172485207932762668638413203836939017817195664307467662561174590052839967304180810549301572417640152147883660194205055527331352754323656581650134037173842910386003423844399282807032981716038592913725355245224387096293231759106700130487959575592780393634146483492546334931821221979502011688443524448610981267176024193329440307092464157252264173818802998880678671448972245693030212864854393014397512355354267688878517952759464654851914013697071756954452411223725017577051099722505801558037827651106447631169081338922230299885269978136280501682979707533573679359972539581035217046790539241774990346550303785735129564123841850230694963265393/3194041605432763826493055703770304853961462139847216794564844256011815484812445058644475647876991958064163743417754844578140083795476689847210613603814720176787979351579250040405787853803346389283818907484979520699213099428330840252669505719277767933062136024334648052057783850619412683455499290879018848776065933947999437438563787950144014848753484716511680942399492187266055801880486699690780995951170114236345309312751042481852074109888894271320928715596214299907186698717669607290413204839327885903057505991458024563210682272086526125088802272081007144866811143089539842807915694958771219972965769636029741168909006270823727830463330646753401755865",
   "159028133341887437704776180313319322377212974347284342043580911154303186357297756620154014583126537537873673313564796019845838250092689294817018085605236040841158363720191478897960556938803326073135405875950076033699554509731075094444526363748778176046052059339192800359689626835119592385237074734761215020111270247046901044221481658875929988849481381505814136869492105874045774916175219561397458597482916939727068375110751594153696254691995606122078926014574719339746208397296102024462530574449538839458509517514180535568689538965709877381575399539173042037250674008141073536354695718707000256418293013967002834263670414015291790291353047751902129/1277616642173105530597222281508121941584584855938886717825937702404726193924978023457790259150796783225665497367101937831256033518190675938884245441525888070715191740631700016162315141521338555713527562993991808279685239771332336101067802287711107173224854409733859220823113540247765073382199716351607539510426373579199774975425515180057605939501393886604672376959796874906422320752194679876312398380468045694538123725100416992740829643955557708528371486238485719962874679487067842916165281935731154361223002396583209825284272908834610450035520908832402857946724457235815937123166277983508487989186307854411896467563602508329491132185332258701360702346000"
  ],
  [
   "967050033243367549397060780762769990619159816120533231262616450886045001824451964995509329916458174123849022718362647361760883591856172172188850064347585273907635033328704043669689075953910719473443782202890902927100649570775953108080696853515393616998022112584519878587617277061816977911843047703783141043106196580434493071348809436357792030624384434814984864548456609208713810040155991272819863014260488790184180872358689175718328741266550980459179380258660886730358362115833709986210509759143371485549094808190860269559266437374798091082303788784325632326872777345356724746938112754833257101090628422959476403997859660527530114757473887778235776097/729934620796607648004769061826405820208026198752521080864043283350632027580532225891647671305284668501569195907634374760203238375934669582619052440271296192511731737120425767545569452934771318500032480984690285001405834693678619834310749722546704503020133719052777512289064583356082589445314623662295992414472755449259714571862845580405352014674676489906356492694650919059554164358360995061329132455971663781399780553706250762320728573688930405390408202565574259529225522022648002109993381916336622494556991155651868587148689132923312888820981731289441315256621276606330993149170365787373076275545776125194426609456418576217732827549564537811165749078",
   "-2290930270686408706821310663738681505387041083195164372126369604219353925982326435782336775659164687427265063543606224133337767045506512538358110767717404161021907319927145203182030530398522348479508350795245543451597461185322035926828050767965234485918870459646771508283087892068863118375252500397910711633433877977060688459149452903530037719842133822795000435641675437964596314300330607581057353780826083542883775710348486651619739466866721294226269612259364381112747165337071190579840119035477140815128863412062906345290122351967674054919189034652885028421471158358972291669280795080468322210235732636895770832760327606349466610742995009910638371576983/328470579358473441602146077821882619093611789438634486388819477507784412411239501651241452087378100825706138158435468642091457269170601312178573598122083286630279281704191595395506253820647093325014616443110628250632625612155378925439837375146017026359060173573749880530079062510237165250391580648033196586512739952166871557338280511182408406603604420457860421712592913576799373961262447777598109605187248701629901249167812843044327858160018682425683691154508416788151484910191600949497021862351480122550646020043340864216910109815490799969441779080248591865479574472848946917126664604317884323995599256337491974255388359297979772397304042015024587085100",
   "10447836086937189528572851600132353380443806612759218130216167706045852298249897191440042538272240976067471376034566629278607901403867349877206029480477597991325600831426088610552703246043735649649017822399190395877925875654862181670584145775771164125370106431273801142744973828004514927329537243060604013939418780877672836559190378488632576163047559346505795377977644856089271786160103835246997063197177206561828801139845400476731583688401523645590050304157381235703377769465346641838483715854976179634886970253714899087514733689872128686087838745264173012603616597239960170570595466623258598013623927699170513814661199151376841239931638080841973115247/2085527487990307565727911605218302343451503425007203088182980809573234364515806359690421918015099052861626274021812499314866395359813341664625864115060846264319233534629787907273055579813632338571521374241972242861159527696224628098030713492990584294343239197293650035111613095303093112700898924749417121184207872712170613062465273086872434327641932828303875693413288340170154755309602843032368949874204753661142230153446430749487795924825515443972594864473069312940644348636137148885695376903818921413019974730433910248996254665495179682345662089398403757876060790303802837569058187963923075072987931786269790312732624503479236650141612965174759283080",
   "44230454070439375137279839985465069883902302787940615274599357682325631891487641732166999713588981528043415679213861014609804546432649744178111826472784994747412562487617442646942229183220759808581326331030315057883730701501690476915574842725654449754871989846099954701042336265217381929499087803929414467636022287811607814139122437320739421474871772603604116458632551413952299084073535546255360266242664249187124521788438913607373312085258890335648102836814655599307949239752709400125366736563613628942513408534558484077073389346523982624102566559834921790276899213508310099914968886338545203444985057283096635363933136889139466057548354551351957/7820728079963653371479668519568633787943137843777011580686178035899628866934273848839082192556621448231098527581796872430748982599300031242346990431478173491197125754861704652273958424301121269643205153407395910729348228860842355367615175598714691103787146989851187631668549107386599172628370967810314204440779522670639798984244774075771628728657248106139533850299831275638080332411010661371383562028267826229283363075424115310579234718095682914897230741774009923527416307385514308321357663389320955298824905239127163433735954995606923808796232835244014092035227963639260640883968204864711531523704744198511713672747341888047137438031048619405347311550",
   "23664263287820412142716655140233745020602669259382704300986242983999379686722863371899494667541813763229003798002472585457490205972912642245923694424415678813023929375709654053967640473905082863519051236677585268099501312460888233252174932058021624547805129537620829220032740411122526178976071405262512057352799914911699199221831682196782753969138563597602899803963745234643904130691274534492953679513103513594829379223548160906157822805607404702956127406304928843189594943918915313622893363912618133230380169121202227546358054407005339061355476927832251830881652143985774953494488031210541228326126187130677392777707542131047060353489942529313951/18769747391912768091551204446964721091063530825064827793646827286159109280642257237213797262135891475754636466196312493833797558238320074981632777035547616378873101811668091165457500218322691047143692368177750185750435749266021652882276421436915258649089152775642850316004517857727838014308090322744754090657870854409535517562187457781851908948777395454734881240719595061531392797786425587291320548867842782950280071381017876745390163323429638995753353780257623816465799137725234339971258392134370292717179772573905192240966291989456617141110958804585633820884547112734225538121523691675307675656891386076428112814593620531313129851274516686572833547720",
   "205462197556993757829006095448166881102773321204058943685049452439012836512213800934647323679513475077527738248813957512996703790346283169378454399232447860419750076589625331057960041319933122087703775877098808476528714586930554168153811416855220398323424719864816614833528098821787335286494419941307683862811603647587316387766437862326033280946700399198799513654547241590257067099513375065828115937640571059634999959049818587151920817052513955566582135387562852423174367797133322724982162101481134781529163597447794835127561802948082811432826714913435364499630103532605147476854972871360114217957631706324945467377374256940154751702671937065351/521381871997576891431977901304575585862875856251800772045745202393308591128951589922605479503774763215406568505453124828716598839953335416156466028765211566079808383657446976818263894953408084642880343560493060715289881924056157024507678373247646073585809799323412508777903273825773278175224731187354280296051968178042653265616318271718108581910483207075968923353322085042538688827400710758092237468551188415285557538361607687371948981206378860993148716118267328235161087159034287221423844225954730353254993682608477562249063666373794920586415522349600939469015197575950709392264546990980768768246982946567447578183156125869809162535403241293689820770"
  ],
  [
   "609848820647467486711022357653497958070353031235045170084748342667093426735006093379983709614723190528174876288062481784273704019679172713137890773987623884908778546630997272664034178508738835100577575868477584012935852586121045536474725984612126144019489797672412394319884222825866368168642392306928195285151103809268555593026850921402678863908520517529399609414562606637797207570585080355399542076527133531074066831718467720068043412081091592848069031001170545041931352627067365490496509941423747811889973424049051610406475178004157353050040793794088733287306768252859237025800146940594315955292128199581597775488871353849614333451150173800826/1026236781265388855122266428026470612567527775999464651082667458458997566489254802854512814317723278872056586899043340708478198696637594193158277529983417484409920133941961960386184260899884198082197805783567663557912987538091102042916107456786318625531890461932727964204603505748157889133706958275728792076584287528751254621634316171431666809007322397399574079048976293218343846623632979006450152978194208911026559257784171004121374741853386628740918235207035544405807676620482969354543923191972831439676323681572285533684044613896982062027353151599030420084494553769866387695637880560541369301571355714834869002639639347922326614746454551164443255005",
   "14838824151112517523610243530506473541119657924001185935882420789345247381330858319866456397888368396648711195834513782991771589906133852791511935741751956018154471149395656621158131641666652119155119820129664634105275257207123566450613847497636926475233623184784646926127646150144277404945457074203168546804460999775693297450759800639159814932597632860243326427121457877393899985878409713656968289653440780734596118072288245791799017269399755448277007076164836402270081912108697380156645185327799596714993255504262207962909317511420627644783593445013061955265452758898854582292780584865816770410545123356382242008141879545286342434177475972136351192234/5131183906326944275611332140132353062837638879997323255413337292294987832446274014272564071588616394360282934495216703542390993483187970965791387649917087422049600669709809801930921304499420990410989028917838317789564937690455510214580537283931593127659452309663639821023017528740789445668534791378643960382921437643756273108171580857158334045036611986997870395244881466091719233118164895032250764890971044555132796288920855020606873709266933143704591176035177722029038383102414846772719615959864157198381618407861427668420223069484910310136765757995152100422472768849331938478189402802706846507856778574174345013198196739611633073732272755822216275025",
   "-43463369957288926137407907387736614933243614372882713719309181202061883565814732727285295545119299714649012113758449785017477053149137773983092884645549252474233539346871165063425281911558729553966276018693888965973223369942591564538659277614080957762032314665451890238646165830505942317871817277156340409450794427190067400456808622092877741339177476194021990198134430086311057699155780126293927307351315581611416270199866880714207533019940754544314932720150140186855823498228232042276932976560233649405092834382766997812115670865207146027978169794753569813303468014370898738808576208724534304795320591978981954768815887622703812796677433977291074657142/5131183906326944275611332140132353062837638879997323255413337292294987832446274014272564071588616394360282934495216703542390993483187970965791387649917087422049600669709809801930921304499420990410989028917838317789564937690455510214580537283931593127659452309663639821023017528740789445668534791378643960382921437643756273108171580857158334045036611986997870395244881466091719233118164895032250764890971044555132796288920855020606873709266933143704591176035177722029038383102414846772719615959864157198381618407861427668420223069484910310136765757995152100422472768849331938478189402802706846507856778574174345013198196739611633073732272755822216275025",
   "9766773899406777351958186618893018340415352670709814972373156198528612953123117139756681457355279487696199060119659766741231226254964614399014844893578249128782331345012183794042852373247527106576170614029686550505639422676442895837669078792818158826740124104878909409858826436904793066230112223571406515761809112176863285683033056059453415533417953356182996356059544024629982958019937934918439892939095053119439517027348534027077819577923665681454187398691904714676432252128936575829460206229071922541327318759511413887012980862980191886655352560179377251507566496136997420667202873692202287444754252314298617878600130730990096306649897380078767318143/2052473562530777710244532856052941225135055551998929302165334916917995132978509605709025628635446557744113173798086681416956397393275188386316555059966834968819840267883923920772368521799768396164395611567135327115825975076182204085832214913572637251063780923865455928409207011496315778267413916551457584153168575057502509243268632342863333618014644794799148158097952586436687693247265958012900305956388417822053118515568342008242749483706773257481836470414071088811615353240965938709087846383945662879352647363144571067368089227793964124054706303198060840168989107539732775391275761121082738603142711429669738005279278695844653229492909102328886510010",
   "26145375727218282658048887383402357350700976470813248337924361577253783824815589401752210289654888933831902962389961962182007063873622119451294613088433015724456993579917997366609893018665752224674746210219035249631318121174521843977230645797707261674628156505683047400437612137944537291008689788938886248049462429935261574072534435760217639545447767571857121401040453007850950312033696432597920728669769755813063889902748556078449860366921430040296098235235717397684607754473242761258663689046495286619261638141960796305413954483658902685756557762342556851153635790226651075409474009721808875024927696197724463522235039043113639621748013876046337/4104947125061555420489065712105882450270111103997858604330669833835990265957019211418051257270893115488226347596173362833912794786550376772633110119933669937639680535767847841544737043599536792328791223134270654231651950152364408171664429827145274502127561847730911856818414022992631556534827833102915168306337150115005018486537264685726667236029289589598296316195905172873375386494531916025800611912776835644106237031136684016485498967413546514963672940828142177623230706481931877418175692767891325758705294726289142134736178455587928248109412606396121680337978215079465550782551522242165477206285422859339476010558557391689306458985818204657773020020",
   "3618806086934168119071094438807297785730018752473014928406015623101098577737445131099966925610525801064468499568402404107257622646862865615191359545174922789736518637493674873827637254864279409850765390735067539362649018273088307230919710046128447853553520931735009085654476758673519541208815975853983222864416623423544015943359932197096528949409336693350690808777414158035517361973094776906992735753356120035921676529367826105569272344525855342217950997772265101732989405457042182531808403697757008817086692069397852707583631534094263139665467894486626352772875615494148514990789396277123018977428615168071826303748244093868234845163532299009583/4104947125061555420489065712105882450270111103997858604330669833835990265957019211418051257270893115488226347596173362833912794786550376772633110119933669937639680535767847841544737043599536792328791223134270654231651950152364408171664429827145274502127561847730911856818414022992631556534827833102915168306337150115005018486537264685726667236029289589598296316195905172873375386494531916025800611912776835644106237031136684016485498967413546514963672940828142177623230706481931877418175692767891325758705294726289142134736178455587928248109412606396121680337978215079465550782551522242165477206285422859339476010558557391689306458985818204657773020020"
  ],
  [
   "1135915238155162835415721867011866689567095313515385688933575081704909812461103167263075141812355895389656696792589083640150281793681240761400433525930298085010430757337961153225989974218320643083845696127954699812792413972362334080091534809968434302890430068470281209664469293525753950979238538976595931272581939469995858636199161315498844297220873603162237689602098742985391204371079750619155653049129381695394972842397564425620268644111428108680518422333220470673265014966626929265677823977268040446388722696797393013843142053792384418928387368673627394307261709214030374224648147385509419202840442419186137013950501643016230200667060197090632/2355543886795499273659383792871724948394785565694183105684134728998474508723321421956345332870203284910891058455399287703524869943120082589235889997173345315782972909638171061765617840516543270179455316894904700597944056957807879854670609550826733724557499662094773863925255548625927161190960564006600455830799122321549078636952014266114407770580573766698492100887789896775996955517370336985227829271887883499469066091452479616139456944807597883138070719866262528247859020692869473447462510621048119042544546567215538357439031961939507554031262053345216469521496635557958419320624992160135260400601611582153379099217187904068485278648113733535903144805",
   "2660195005334155425694909614630049556439466198699135820176601094997209059377312883954166079118667655685800098536827795391367996764467062573771282763448650661969624554086252235349082229687445147197482392161485531482431342133735959411383406112012025838442198243363732398938314418355205151473595940676820626110943311385502044346010144580908137155427107047924050927457689397219258803503051061462409012969999646187124079295927865191324958919627089946723394005976604900743103961750450275418756215985188485230562830244020989002218141006951041575297341532246737634446006915694482165228937043341873686825135328395188687047906341849341757933677607667711207/1099253813837899661041045770006804975917566597323952115985929540199288104070883330246294488672761532958415827279186334261644939306789371874976748665347561147365387357831146495490621658907720192750412481217622193612373893246977010598846284457052475738126833175644227803165119256025432675222448263203080212721039590416722903363910939990853390292937601091125962980414301951828798579241439490593106320326881012299752230842677823820865079907576879012131099669270922513182334209656672420942149171623155788886520788398033917900138214915571770191881255624894434352443365096593713929016291663008063121520280752071671576912968021021898626463369119742316754800909",
   "52859772036327176398362989761144351105585000309602658465583384385615223987377722326820179142300151453876905704293706704777839960212175745474735501282882711883365528656877629568875347245576760681599960166123250058304756805172136569571552951655951827253424769059849912436441101663806734144690371378962474870369097907182500889254033990178547187329319077721138010330471313515788259066066735965215022699535556457751014198350840298276637874286769839086189195190884697734075209231076759464821645213446276980530327391645240173730741737753867682030649495643354056329041371186062430893497117769063763181346558379832206845991872860374521539961404968606499800003/15778762878055975995804484736939784343314353071635676306018127371281647426854784644683652947455907171651901826973966520502080468518507730262824143521735327474144316141116935341970645821641916642350418390683572157115414735602540821993008867804580991456366026444653987605240946258738268065393994208656653771115400819378797655941305358720383592721592360159702817900683760074097587261838844362580473497515038454063429150851834791687058563266653765724369851712022811194004797267799125659456686674016590271098384522459817003351266242807250289835616109448245469173828207128139434387793660234565499351965752422081410194922985947682755403780417986731819446903",
   "-2509310566389201582222851320683001211385099504299419365037143001329502813466704094163400652168440864157101466971058183061075840741796746897364865429468920809423249680305841512211334929659804925309675829645623524382139068882002968515630379862437867484514255565686954322093994059232910737020912051600122951445286221327184651688337490067418308757985678226337312012857320647803834053895567122336143829402859595319040773046457360846602553555435010872936030250503428914201633104785632187626824445175345621717043207607366595509944063597722543730814414580858104581557849733230771281728295942470837946968242136967979441645890641304198754021123533294586912449330691/329776144151369898312313731002041492775269979197185634795778862059786431221264999073888346601828459887524748183755900278493481792036811562493024599604268344209616207349343948647186497672316057825123744365286658083712167974093103179653885337115742721438049952693268340949535776807629802566734478960924063816311877125016871009173281997256017087881280327337788894124290585548639573772431847177931896098064303689925669252803347146259523972273063703639329900781276753954700262897001726282644751486946736665956236519410175370041464474671531057564376687468330305733009528978114178704887498902418936456084225621501473073890406306569587939010735922695026440272700",
   "10978476430304005558211260442451828655429590862427297982421119891589144984160207611121202482175715941742921187745952120644467645738721008517424351250826411238746218455066523696100654758728215547588143581326610445340977906296055114192265968709201011398464604078228542882877119216407076399414623689693906576572581681260376215607373668524218869434990508642569739580819592543907003296936994014414590643519868744624627732690476080700285235205667079573282794003199300245466098694151728799615020871378891502239726166635323806165768541702466848498773902461877639958664621883142950712705147372329210299427367575532439341418766982619121965521838547217633305029755/3297761441513698983123137310020414927752699791971856347957788620597864312212649990738883466018284598875247481837559002784934817920368115624930245996042683442096162073493439486471864976723160578251237443652866580837121679740931031796538853371157427214380499526932683409495357768076298025667344789609240638163118771250168710091732819972560170878812803273377888941242905855486395737724318471779318960980643036899256692528033471462595239722730637036393299007812767539547002628970017262826447514869467366659562365194101753700414644746715310575643766874683303057330095289781141787048874989024189364560842256215014730738904063065695879390107359226950264402727",
   "3055507180307586874513080190162594031198998026208698404777049296049428736431779046314855840158570873142912881338656543186338191525855298222408321795940781382402292948530598863990519699472432076769327182850841007087626842068612552061035180084749817590303962715706141686019558400123004197587348598432928418832567673766845420492306302437550983065647433303824681219715907603741267672194932435339516281568599812123780833636608507880612451926568649668768922134687342146669194842696482792104572695550421920722773756604701081408478311036089050961057340007785845328294531370734264147032511270063659264145033285190738001420234588518918889073747235445435961/1099253813837899661041045770006804975917566597323952115985929540199288104070883330246294488672761532958415827279186334261644939306789371874976748665347561147365387357831146495490621658907720192750412481217622193612373893246977010598846284457052475738126833175644227803165119256025432675222448263203080212721039590416722903363910939990853390292937601091125962980414301951828798579241439490593106320326881012299752230842677823820865079907576879012131099669270922513182334209656672420942149171623155788886520788398033917900138214915571770191881255624894434352443365096593713929016291663008063121520280752071671576912968021021898626463369119742316754800909"
  ],
  [
   "7951406667081142967793024006253447662327534023051624138895002060626083062341525519796659572069202455698710914841585302377937788855741333753398398917932079626534886647890917824888498852444031512414106314044391320882084779330669171984975258810536402501570951193122059819648306602737355369595462223978505898730700803801921324051865368616957663475069573432525082482674743238025337573726149301742215495138934130907090004497403054560162134196053099529053317212403018116414436472844113294491805075043486416385961392937099016392463849022677904419963631206019016309999756167057081820353845789226192328938862040363205042483420137884244764154825270218238159/15067856802476469823930021511445699672940052544126865033133525678153393519916874539549309369682695849880703824131040073870420958185683025095617199061027316170318860887274685098172519763289402825401597534190551507305189903294908317511046364539240411696690293263660534039005812219300308680478820311082643556206529844884231796016639274765048348743590875811744496544446405496049036109534248068621838641792083322961051522787222012645293656680799310917795341617697097076282083197772007944035602002431725331406330881498804668202060108245449601937992410490078644127962864408586204164501311639023244873116744648889806760114186144065931929391058388722239923460270",
   "159028133341359740182248022706989105837392635082567153119751720178471908002352728776983936282867104029563434767837243773010858538051793583571752874910195538883223128557184818326073088504603980784604511796279966862910235727680651234196008027399431411072865601103123633762136627700917956539809091695240502625339945902101072633294902741430315424904191200530028696246764965944195979296802592754057786903355122550233326507419376468285511961588595039286982356145154187685659158739626037949778545460142203312353662997466930317147608548757830027024830703075688466274370428097110942502161993435670982456405155196410893499711629959546471885458364087762937653/301357136049529396478600430228913993458801050882537300662670513563067870398337490790986187393653916997614076482620801477408419163713660501912343981220546323406377217745493701963450395265788056508031950683811030146103798065898166350220927290784808233933805865273210680780116244386006173609576406221652871124130596897684635920332785495300966974871817516234889930888928109920980722190684961372436772835841666459221030455744440252905873133615986218355906832353941941525641663955440158880712040048634506628126617629976093364041202164908992038759848209801572882559257288171724083290026232780464897462334892977796135202283722881318638587821167774444798469205400",
   "38261221984260814272434362415851835310140456554335912412570050098493796426326676304997262449457863236608236404696468203782087147389231286931401473575891780067124028217044983802566367395172686788611882590072779565537553053337058353869109320484158074022815637862391399526039699520424310239847085985320207718857181276344470154733001410385297134442965647243688470618170654968847242171070765453952300446252124766554438025413528659572590752113536140644269431060765084609483152852512221798579734757078762759399465207537675250603264840543345802665001168868211152454470975458220040346944132001017638991089908063195411336607559905976610745762830952024678447/15067856802476469823930021511445699672940052544126865033133525678153393519916874539549309369682695849880703824131040073870420958185683025095617199061027316170318860887274685098172519763289402825401597534190551507305189903294908317511046364539240411696690293263660534039005812219300308680478820311082643556206529844884231796016639274765048348743590875811744496544446405496049036109534248068621838641792083322961051522787222012645293656680799310917795341617697097076282083197772007944035602002431725331406330881498804668202060108245449601937992410490078644127962864408586204164501311639023244873116744648889806760114186144065931929391058388722239923460270",
   "2696809781117424644285834581961093924594543112690548846759331797336587813658478539295603983111389241898073106438550860503372337003838349171266729464658550308742378341145940252400428103504970340697781646536859460906696423250586661245509907361711968623966699954791882034334992357996485098089810492443742715111588313531855242916980679470938812592202551514502232693899916789307906178752090599423808622654326044559055297016270522769962666529678958043769734573749514372503387471052258422093874111441797019173980169087516367657567088801061843658450642909812549574461220352042961947337899007515251183326956851681058454318384459340957166920672059984672030793868/1506785680247646982393002151144569967294005254412686503313352567815339351991687453954930936968269584988070382413104007387042095818568302509561719906102731617031886088727468509817251976328940282540159753419055150730518990329490831751104636453924041169669029326366053403900581221930030868047882031108264355620652984488423179601663927476504834874359087581174449654444640549604903610953424806862183864179208332296105152278722201264529365668079931091779534161769709707628208319777200794403560200243172533140633088149880466820206010824544960193799241049007864412796286440858620416450131163902324487311674464888980676011418614406593192939105838872223992346027",
   "-48168348486684279980408844172215504609221021774373778133263636219701750756972573598689463659338319602557608770782445877482944027657714137081950157328118048374773177294704665656338686291950903188822625393218970972081180896251087619937307443610348945107356626714876357283310107072059958658084938528651994562057567577400762967900435623531453023424366722631922515776193418988079341936215714513184990522656499854190749411474799030919590024921468502078393673951955386746125990046204443609773008795393984164367497703145890683769284578085228453785721232511050471468047577140537212332215286978782278845178993587868222792219273453498249572843764370081507148865723/12054285441981175859144017209156559738352042035301492026506820542522714815933499631639447495746156679904563059304832059096336766548546420076493759248821852936255088709819748078538015810631522260321278027352441205844151922635926654008837091631392329357352234610928427231204649775440246944383056248866114844965223875907385436813311419812038678994872700649395597235557124396839228887627398454897470913433666658368841218229777610116234925344639448734236273294157677661025666558217606355228481601945380265125064705199043734561648086596359681550393928392062915302370291526868963331601049311218595898493395719111845408091348915252745543512846710977791938768216",
   "17722391126595021204060537899081813397714327632988731698964488400125146940641662043831737449166994688418261175118519535817728267034642516228984823593187682391977623672957211100158837715180167821969479559724357122340936722264618293670069911535418206430890703754237165530970689879393271193251446882959649127824601741322267279363488832085012280381965122814003283625474894997443104357549751999518264728326231990682975752515599606024670852445338367895973407164354999293240956972980539771283859256852727793011708227003680521767030069993987036736304492529571362124053439375145075519784475254053932476513483630640329605011581418513788571396090531796829875915907/15067856802476469823930021511445699672940052544126865033133525678153393519916874539549309369682695849880703824131040073870420958185683025095617199061027316170318860887274685098172519763289402825401597534190551507305189903294908317511046364539240411696690293263660534039005812219300308680478820311082643556206529844884231796016639274765048348743590875811744496544446405496049036109534248068621838641792083322961051522787222012645293656680799310917795341617697097076282083197772007944035602002431725331406330881498804668202060108245449601937992410490078644127962864408586204164501311639023244873116744648889806760114186144065931929391058388722239923460270"
  ],
  [
   "1590281332925022211048616644313989930452987712823092326118938362921836935042185536499519745138616604540817106030188992433400622082933596909608867444492970919140904596702273750474474293721165327939287155272468193364471495740833027171074242619912963378619587071378555786141906613194409548665595020545371343887155522021074132495846237031025579402681549740123402706955690858427242516445620635843582437159234711164742736258462411086450706864573487670392844498399426583312507656823145387527325426177654994061330308035853042809406360262815088224997847130541090046922646328837420451700621962481871065399050351151282757069900548803273019945274607561069308/2406189820619553465426975406911294771944713542997395014351721596201952848486190478202310150564014275920158061185006770639671426696408837694927858488060787523919399381452831960673660615521020775732149196136575834369397323408439269340435293580231246199898643003193556949740434250191653732444576178309022460776383426125301727137607867478536797814302906567011218626134126663966644155431956036986930162553739423815247322436342962617221353577310562171803060311622923854113539181180939978196235795960372880565249510697517791664599357424864214048044034637923619438899300549854540771253030834631170095911464400858729730537589071283090197292272799576809564859649",
   "159028133318685418215283542729712726896755755220212202075723365854449595932565546600543839312423113101456913208738967721298841255241268968559332618341855643561248464704114419174531348651594677290602510049804597325660194588090196298883486462161234054585900638333212463937841593984926192319695330691661331704643338744224721908177210354387781971447422778760913422803125331242950495217324432276110432449730771589700185922710493988374647239365309575241094528463716151222120854447236010698809851916692610088855933785136771890675792586339202283949810118895003332120793410079408532168027799864782102118118754200946605015266684625630457427844623006502357717/240618982061955346542697540691129477194471354299739501435172159620195284848619047820231015056401427592015806118500677063967142669640883769492785848806078752391939938145283196067366061552102077573214919613657583436939732340843926934043529358023124619989864300319355694974043425019165373244457617830902246077638342612530172713760786747853679781430290656701121862613412666396664415543195603698693016255373942381524732243634296261722135357731056217180306031162292385411353918118093997819623579596037288056524951069751779166459935742486421404804403463792361943889930054985454077125303083463117009591146440085872973053758907128309019729227279957680956485964900",
   "31805626665335819570620338601561103563401309386597722580521449942186984179960714649440876197505282318082175859127254490383086459288308030075962176673011283736545403908688079335188835108645514052460523745754437592785139688236367527084008193607262788887376826659774165498821594382913540219987729778696722640496379852845658365557104744948385112463946947561430469710610937298188937064256915057536818861554109857009163777169280759930037319643284823154423620409635144724482935108596532534978581747410624599207769475000083750742832778137959120212893050891321855919246548256297685233635315810659475587746673640612058483202247830818163001870491075630215129/48123796412391069308539508138225895438894270859947900287034431924039056969723809564046203011280285518403161223700135412793428533928176753898557169761215750478387987629056639213473212310420415514642983922731516687387946468168785386808705871604624923997972860063871138994808685003833074648891523566180449215527668522506034542752157349570735956286058131340224372522682533279332883108639120739738603251074788476304946448726859252344427071546211243436061206232458477082270783623618799563924715919207457611304990213950355833291987148497284280960880692758472388777986010997090815425060616692623401918229288017174594610751781425661803945845455991536191297192980",
   "159028133331593322510964858088245477435214572832665727021340715669035170689009575000948116150882662508038434036232650730131654189002884894352430363050160565367828807255696066068629680202922864610426217578258373056269714038162428699124969061953326366256856069291353281618164289756053668372723771919106804695624334884102628330944796781296149695305171988290406397862525733320110664180189730779068145771357541505065196978870844903859418066753087339386452517794516709344898351730591289322240439719685701403957799342950975648985656938755220220042348387398366604437882470920519215867476958099190272502863872629772837795181591877352761339527768717502603401/240618982061955346542697540691129477194471354299739501435172159620195284848619047820231015056401427592015806118500677063967142669640883769492785848806078752391939938145283196067366061552102077573214919613657583436939732340843926934043529358023124619989864300319355694974043425019165373244457617830902246077638342612530172713760786747853679781430290656701121862613412666396664415543195603698693016255373942381524732243634296261722135357731056217180306031162292385411353918118093997819623579596037288056524951069751779166459935742486421404804403463792361943889930054985454077125303083463117009591146440085872973053758907128309019729227279957680956485964900",
   "916508906382828794486049369228933848797093598774300631576952402582794935936107212471716457441552184612335481651720781082181871106700955018771348003720458639804724803420227837066579610010961376469042102820049564767937813641532471746844414995249372331054191923857799020087495933577031370282697021581201529592708915950211209954429687703473096627394154155636350167571821530708522352450257858396285575967285174388352774626567637565486136321195623385893605504239766048046184358832739587790456030577690885565826878553051167771837804317205731060222202017343949055944271322776599103410009643059178866315729316162188336686140571268919061912281617052251077361562/2406189820619553465426975406911294771944713542997395014351721596201952848486190478202310150564014275920158061185006770639671426696408837694927858488060787523919399381452831960673660615521020775732149196136575834369397323408439269340435293580231246199898643003193556949740434250191653732444576178309022460776383426125301727137607867478536797814302906567011218626134126663966644155431956036986930162553739423815247322436342962617221353577310562171803060311622923854113539181180939978196235795960372880565249510697517791664599357424864214048044034637923619438899300549854540771253030834631170095911464400858729730537589071283090197292272799576809564859649",
   "-365957166301445243967339817522539246044121898054779362969566113790469644924417461359483501556763810609979221128199993587930876440050651978152614920471584848077003535722396800701712237723126275942014175901636485676882758535471965397259415503592053442064567636349393455571310762184068637515468045402602272276662593638430612552185582155055068141985116104687392810948912507037886565694365137416940523348771056536106968505875274768895648469255557218344706864898588070524804423222548519417917932472994588137955027060433451700418681494404535573226167706866161325717168242134332723422065853197404543022338972935144171857910144702734726083883032109289256393123749/240618982061955346542697540691129477194471354299739501435172159620195284848619047820231015056401427592015806118500677063967142669640883769492785848806078752391939938145283196067366061552102077573214919613657583436939732340843926934043529358023124619989864300319355694974043425019165373244457617830902246077638342612530172713760786747853679781430290656701121862613412666396664415543195603698693016255373942381524732243634296261722135357731056217180306031162292385411353918118093997819623579596037288056524951069751779166459935742486421404804403463792361943889930054985454077125303083463117009591146440085872973053758907128309019729227279957680956485964900"
  ]
 ],
 "sigma_interval": [
  "[2.73610752126268143321225030955814479945629472, 2.73610752126268143321225030955814479945629472]",
  "[2.73610752126268143321225030955814479945716716, 2.73610752126268143321225030955814479945716716]"
 ]
}

==> anc/exact_witness.py <==
"""Exact rational realization of P_q on the special branch with prescribed rational exits t,
then: exact transfer-function check (sympy) and rigorous interval upper bound on sigma (mpmath iv)."""
import numpy as np, warnings, json, sys; warnings.filterwarnings('ignore')
from fractions import Fraction as Fr
import sympy as sp
from mpmath import iv
import special_branch as upper
q=Fr(sys.argv[1]); qf=float(q); t=[Fr(x) for x in sys.argv[2].split(',')]; tag=sys.argv[3]
s=1+q; d=2*s; c=1+q+q*q; b=2*q/(1+q); m=(d-b)/c; r=1/(1/s+m)
N=len(t)
v,al,be,L=upper.solve(qf,[float(z) for z in t])
print('numeric sigma',v)
E=[(i,j) for i in range(N) for j in range(N) if i!=j]
var=[('a',i) for i in range(N)]+[('b',i) for i in range(N)]+[('L',e) for e in E]
idx={v_:k for k,v_ in enumerate(var)}
flo=[al[i] for i in range(N)]+[be[i] for i in range(N)]+[L[e] for e in E]
# floor every variable at a small positive value so all reverse pairs exist
FL=float(sys.argv[4]) if len(sys.argv)>4 else 1e-7
flo=[max(z,FL) for z in flo]
x0=[Fr(z).limit_denominator(10**8) for z in flo]
rows=[];rhs=[]
rows.append({idx[('a',i)]:Fr(1) for i in range(N)}); rhs.append(Fr(1))
rows.append({idx[('a',i)]:t[i] for i in range(N)}); rhs.append(b)
for i in range(N):
    rr={idx[('a',i)]:Fr(1), idx[('b',i)]:-t[i]}
    for (j,k) in E:
        if k==i: rr[idx[('L',(j,k))]]=rr.get(idx[('L',(j,k))],0)+1
        if j==i: rr[idx[('L',(j,k))]]=rr.get(idx[('L',(j,k))],0)-1
    rows.append(rr); rhs.append(Fr(0))
    rr={idx[('b',i)]:-(t[i]**2-d*t[i]+c)}
    for (j,k) in E:
        if j==i: rr[idx[('L',(j,k))]]=t[k]-t[i]
    rows.append(rr); rhs.append(Fr(0))
mR=len(rows); W=[z*z for z in x0]
res=[rhs[i]-sum(cf*x0[k] for k,cf in rows[i].items()) for i in range(mR)]
M=[[sum(cf*W[k]*rows[j].get(k,0) for k,cf in rows[i].items()) for j in range(mR)] for i in range(mR)]
aug=[M[i][:]+[res[i]] for i in range(mR)]; piv=[]; rk=0
for col in range(mR):
    p=next((i for i in range(rk,mR) if aug[i][col]!=0),None)
    if p is None: continue
    aug[rk],aug[p]=aug[p],aug[rk]; inv=1/aug[rk][col]; aug[rk]=[z*inv for z in aug[rk]]
    for i in range(mR):
        if i!=rk and aug[i][col]!=0:
            f=aug[i][col]; aug[i]=[a-f*bb for a,bb in zip(aug[i],aug[rk])]
    piv.append(col); rk+=1
assert all(aug[i][mR]==0 for i in range(rk,mR))
y=[Fr(0)]*mR
for i,col in enumerate(piv): y[col]=aug[i][mR]
x=x0[:]
for i in range(mR):
    for k,cf in rows[i].items(): x[k]+=W[k]*cf*y[i]
assert all(sum(cf*x[k] for k,cf in rr.items())==rhs[i] for i,rr in enumerate(rows))
assert all(z>0 for z in x), 'nonpositive'
A=[x[idx[('a',i)]] for i in range(N)]; B=[x[idx[('b',i)]] for i in range(N)]
S=sp.zeros(N,N)
for (i,j) in E: S[i,j]=sp.Rational(x[idx[('L',(i,j))]].numerator,x[idx[('L',(i,j))]].denominator)/sp.Rational(B[i].numerator,B[i].denominator)
tt=sp.Matrix([sp.Rational(z.numerator,z.denominator) for z in t])
for i in range(N): S[i,i]=-(sum(S[i,j] for j in range(N) if j!=i)+tt[i])
aa=sp.Matrix([[sp.Rational(z.numerator,z.denominator) for z in A]])
z=sp.Symbol('z'); qs=sp.Rational(q.numerator,q.denominator)
target=(2*qs/(1+qs)*z+1+qs+qs**2)/(z**2+2*(1+qs)*z+1+qs+qs**2)
# exact check via Theorem 6 conditions
ps=S*S+2*(1+qs)*S+(1+qs+qs**2)*sp.eye(N)
assert (aa*tt)[0]==2*qs/(1+qs)
assert all((aa*S**k*ps*sp.ones(N,1))[0]==0 for k in range(N))
assert sp.simplify((aa*(z*sp.eye(N)-S).inv()*tt)[0]-target)==0
# beta consistency: beta = alpha (-S)^{-1}
bet=aa*(-S).inv(); assert all(bet[i]==sp.Rational(B[i].numerator,B[i].denominator) for i in range(N))
# rigorous sigma via interval arithmetic, sigma = r[sum J(alpha_i, beta_i t_i) + sum_{i<j} J(L_ij,L_ji)]
iv.dps=40
I=lambda f: iv.mpf(f.numerator)/iv.mpf(f.denominator)
J=lambda a,b_: (a-b_)*iv.log(a/b_)
tot=sum(J(I(A[i]),I(B[i])*I(t[i])) for i in range(N))+sum(J(I(x[idx[('L',(i,j))]]),I(x[idx[('L',(j,i))]])) for i in range(N) for j in range(i+1,N))
sig=I(r)*tot
print(f'{tag}: N={N} phases, exact realization verified; sigma in [{float(sig.a):.7f}, {float(sig.b):.7f}]')
json.dump({'q':str(q),'t':[str(z) for z in t],'alpha':[str(z) for z in A],'S':[[str(S[i,j]) for j in range(N)] for i in range(N)],
           'sigma_interval':[str(sig.a),str(sig.b)]},open(f'exact_{tag}.json','w'),indent=1)


==> anc/floor_certificate.py <==
# Usage: python floor_certificate.py 0.05 0.2 0.5   (prints primal, dual and the floor 4 r D_CM)
"""Reset-class bound: V_inf^reset(P_q) >= 2 r inf_{g CM density} KL(f_q || g)  (+ A-part, which is >= 0).
Primal: discretised Bernstein measure.  Dual (rigorous, Donsker-Varadhan):
   KL(f||g) >= E_f[u] - log sup_{lam in [0,inf]} int lam e^{-lam t} e^{u(t)} dt   for every u."""
import numpy as np, cvxpy as cp, sys
from scipy.integrate import quad
def run(q, verbose=True):
    s=1+q; d=2*s; c=1+q+q*q; b=2*q/(1+q)
    l=1+q-np.sqrt(q); H=1+q+np.sqrt(q)
    A=(c-b*l)/(H-l); B=(c-b*H)/(l-H); m=(d-b)/c; r=1/(1/s+m)
    f=lambda t: A*np.exp(-l*t)+B*np.exp(-H*t)
    # quadrature on [0,inf): map with Gauss-Laguerre-like split
    x,wx=np.polynomial.legendre.leggauss(400); Tm=60.0
    t=(x+1)*Tm/2; wt=wx*Tm/2
    lam=np.logspace(-2.5,2.5,500)
    K=lam[None,:]*np.exp(-np.outer(t,lam))
    w=cp.Variable(len(lam),nonneg=True)
    ft=f(t)
    prob=cp.Problem(cp.Maximize((wt*ft)@cp.log(K@w)),[cp.sum(w)==1])
    prob.solve(solver='CLARABEL')
    wv=np.maximum(w.value,0); wv/=wv.sum()
    gfun=lambda tt: (lam*np.exp(-lam*tt))@wv
    primal=np.sum(wt*ft*np.log(ft/(K@wv)))
    from scipy.special import logsumexp
    lw=np.log(np.maximum(wv,1e-300))+np.log(lam)
    logf=lambda tt: np.log(A)-l*tt+np.log1p((B/A)*np.exp(-(H-l)*tt))
    logg=lambda tt: logsumexp(lw-lam*tt)
    u=lambda tt: logf(tt)-logg(tt)
    Ef=sum(quad(lambda tt:np.exp(logf(tt))*u(tt),a0,a1,limit=500)[0] for a0,a1 in [(0,1),(1,5),(5,20),(20,80),(80,400)])
    Ku=lambda L: sum(quad(lambda tt:L*np.exp(-L*tt+u(tt)),a0,a1,limit=500)[0] for a0,a1 in [(0,min(1,50/L)),(min(1,50/L),5),(5,20),(20,80),(80,400)] if a1>a0)
    Lg=np.logspace(-4,5,4000)
    vals=np.array([Ku(L) for L in Lg]); supK=max(vals.max(), np.exp(u(0.0)))  # lam->inf limit = e^{u(0)}
    dual=Ef-np.log(supK)
    if verbose:
        print(f"q={q:.3f}  D_CM: primal={primal:.6f} dual>={dual:.6f}  K*_u={supK:.6f}  r={r:.4f}  floor V_inf >= 4 r D = {4*r*dual:.6f}")
        idx=np.argsort(-wv)[:6]; print("   dominant lambdas",np.round(lam[idx],4),np.round(wv[idx],4))
    return 4*r*dual
if __name__=="__main__":
    for q in [float(a) for a in sys.argv[1:]]: run(q)


==> anc/special_branch.py <==
"""Upper bounds on V_n(P_q) along the special branch p(S)1=0, convex in fluxes for a fixed exit-rate grid t.
Variables per entry: alpha_i, beta_i (occupation), L_ij (i!=j) = beta_i S_ij.
Constraints: balance, sum alpha=1, alpha.t=b, sum_{j!=i} L_ij (t_j-t_i) - beta_i t_i^2 = beta_i (c - d t_i).
sigma = r [ sum J(alpha_i, beta_i t_i) + sum_{i<j} J(L_ij,L_ji) ],  J(x,y)=rel_entr(x,y)+rel_entr(y,x)."""
import numpy as np, cvxpy as cp, sys
def solve(q, tgrid, verbose=False):
    s=1+q; d=2*s; c=1+q+q*q; b=2*q/(1+q); m=(d-b)/c; r=1/(1/s+m)
    t=np.asarray(tgrid,float); N=len(t)
    al=cp.Variable(N,nonneg=True); be=cp.Variable(N,nonneg=True); L=cp.Variable((N,N),nonneg=True)
    off=1-np.eye(N); Lo=cp.multiply(L,off)
    e=cp.multiply(be,t)
    cons=[cp.sum(al)==1, al@t==b,
          al+cp.sum(Lo,axis=0)==cp.sum(Lo,axis=1)+e,
          Lo@t - cp.multiply(cp.sum(Lo,axis=1),t) - cp.multiply(be,t**2) == cp.multiply(be,c-d*t)]
    iu=np.triu_indices(N,1)
    Lu=L[iu]; Ll=L.T[iu]
    obj=cp.sum(cp.rel_entr(al,e)+cp.rel_entr(e,al))+cp.sum(cp.rel_entr(Lu,Ll)+cp.rel_entr(Ll,Lu))
    pr=cp.Problem(cp.Minimize(r*obj),cons); pr.solve(solver='CLARABEL')
    if verbose: print(pr.status)
    if pr.status not in ("optimal","optimal_inaccurate"): return np.inf,None,be.value if be.value is not None else np.zeros(N),None
    a=np.maximum(al.value,0); bb=np.maximum(be.value,0); LL=np.maximum(L.value,0)*off
    def Jn(x,y):
        x=np.maximum(x,1e-300); y=np.maximum(y,1e-300); return (x-y)*np.log(x/y)
    val=r*(Jn(a,bb*t).sum()+Jn(LL[iu],LL.T[iu]).sum())
    return val, a, bb, LL
if __name__=="__main__":
    q=float(sys.argv[1])
    for N in [int(a) for a in sys.argv[2:]]:
        tg=np.logspace(-2.5,1.5,N)
        v,al,be,L=solve(q,tg)
        used=(np.asarray(be)>1e-7).sum()
        print(f"N={N:3d} grid  V_special <= {v:.6f}   phases with beta>1e-7: {used}",flush=True)


==> anc/thermodynamic_verification.json <==
{
  "exact_four_phase": {
    "S": [
      [
        "-2699/2000",
        "601/2000",
        "1001/2000",
        "999/2000"
      ],
      [
        "599/2000",
        "-2701/2000",
        "1001/2000",
        "999/2000"
      ],
      [
        "1/40",
        "1/40",
        "-29/20",
        "2/5"
      ],
      [
        "1/40",
        "1/40",
        "2/5",
        "-29/20"
      ]
    ],
    "alpha": [
      "10/21",
      "10/21",
      "1/42",
      "1/42"
    ],
    "exits": [
      "49/1000",
      "51/1000",
      "1",
      "1"
    ],
    "transform": "(800*z + 8841)/(21*(400*z**2 + 840*z + 421))",
    "reachable_rank": 3,
    "observable_rank": 3,
    "pS_one": [
      "1/2500",
      "-1/2500",
      "0",
      "0"
    ],
    "alpha_pS": [
      "0",
      "0",
      "-319/840000",
      "319/840000"
    ],
    "dwell_density_derivative_at_zero": "341/400",
    "all_moment_conditions_exact": true
  },
  "trace_diagnostics": {
    "status": "floating-point diagnostic, not a proof",
    "cases": 20,
    "minimum_entropy_contraction_margin": 0.037615289892948406
  },
  "semigroup_diagnostics": {
    "status": "floating-point diagnostic, not a proof",
    "rows": [
      {
        "speed": 10.0,
        "semigroup_max_error_at_t_0_4": 0.0007089581476633633,
        "entropy": 1.8362488083202488,
        "reduced_entropy": 0.0
      },
      {
        "speed": 100.0,
        "semigroup_max_error_at_t_0_4": 7.523039592498282e-05,
        "entropy": 1.9161985994173307,
        "reduced_entropy": 0.0
      },
      {
        "speed": 1000.0,
        "semigroup_max_error_at_t_0_4": 7.6855082618843e-06,
        "entropy": 1.970028452602738,
        "reduced_entropy": 0.0
      }
    ]
  },
  "global_N3_proved": false,
  "thermodynamic_all_N_gap_proved": false,
  "analytic_proofs_require_manuscript_review": true
}

==> anc/verify_thermodynamic_realizability.py <==
"""Supplementary exact checks and numerical diagnostics for
"Thermodynamic Realizability of Hidden Markov Processes".

The exact PH(4) identities are verified symbolically/rationally. The trace and
semigroup tests are floating-point diagnostics only. Nothing in this file is a
formal verification of the analytic compactness theorems or of thermodynamic
all-dimension nonattainment.
"""
import os
for name in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ[name] = '1'
import itertools
import json
import math
from pathlib import Path
import numpy as np
import sympy as sp
from scipy.linalg import expm

BASE = Path(__file__).resolve().parent


def phase_example():
    q = sp.Rational(1, 20)
    s = 1 + q
    eps = sp.Rational(1, 1000)
    U = sp.Matrix([[1, 0, 1, 0], [1, 0, -1, 0],
                   [0, 1, 0, 1], [0, 1, 0, -1]])
    modal = sp.Matrix([[-s, 1, 0, eps], [q, -s, 0, 0],
                       [eps, 0, -sp.Rational(33, 20), 0],
                       [0, 0, 0, -sp.Rational(37, 20)]])
    S = U * modal * U.inv()
    alpha = sp.Matrix([[1/s, q/s, 0, 0]]) * U.inv()
    one = sp.ones(4, 1)
    t = -S * one
    pS = S*S + 2*s*S + (1+q+q*q)*sp.eye(4)
    z = sp.Symbol('z')
    target = (2*q/s*z + 1+q+q*q) / (z*z+2*s*z+1+q+q*q)
    transform = sp.factor((alpha*(z*sp.eye(4)-S).inv()*t)[0])
    assert sp.cancel(transform-target) == 0
    assert all(S[i, j] > 0 for i in range(4) for j in range(4) if i != j)
    assert all(x > 0 for x in t) and all(x > 0 for x in alpha)
    assert alpha*one == sp.ones(1, 1)
    assert (alpha*t)[0] == 2*q/s
    density_derivative_zero = (1+q+q*q) - (2*q/s)*(2*s)
    assert density_derivative_zero == sp.Rational(341, 400)
    assert pS*one != sp.zeros(4, 1) and alpha*pS != sp.zeros(1, 4)
    assert all(alpha*S**k*pS*one == sp.zeros(1, 1) for k in range(4))
    reachable = sp.Matrix.hstack(*[S**k*t for k in range(4)]).rank()
    observable = sp.Matrix.vstack(*[alpha*S**k for k in range(4)]).rank()
    assert reachable == observable == 3
    return {'S': [[str(x) for x in row] for row in S.tolist()],
            'alpha': [str(x) for x in alpha], 'exits': [str(x) for x in t],
            'transform': str(transform), 'reachable_rank': reachable,
            'observable_rank': observable,
            'pS_one': [str(x) for x in pS*one],
            'alpha_pS': [str(x) for x in alpha*pS],
            'dwell_density_derivative_at_zero': str(density_derivative_zero),
            'all_moment_conditions_exact': True}


def stationary(Q):
    M = Q.T.copy()
    rhs = np.zeros(len(Q))
    M[-1, :] = 1
    rhs[-1] = 1
    return np.linalg.solve(M, rhs)


def entropy(Q, pi):
    total = 0.0
    for i in range(len(Q)):
        for j in range(i):
            x, y = pi[i]*Q[i, j], pi[j]*Q[j, i]
            if x == y == 0:
                continue
            if min(x, y) <= 0:
                return math.inf
            total += (x-y)*math.log(x/y)
    return total


def trace_diagnostics():
    rng = np.random.default_rng(13092026)
    margins = []
    for size in range(3, 8):
        for _ in range(4):
            Q = rng.uniform(.1, 2, (size, size))
            np.fill_diagonal(Q, 0)
            np.fill_diagonal(Q, -Q.sum(axis=1))
            pi = stationary(Q)
            A, B = np.arange(size-1), np.array([size-1])
            T = (Q[np.ix_(A, A)] + Q[np.ix_(A, B)]
                 @np.linalg.solve(-Q[np.ix_(B, B)], Q[np.ix_(B, A)]))
            mass = pi[A].sum()
            margin = entropy(Q, pi)-mass*entropy(T, pi[A]/mass)
            assert margin >= -1e-11
            assert np.max(np.abs(T.sum(axis=1))) < 1e-12
            margins.append(float(margin))
    return {'status': 'floating-point diagnostic, not a proof',
            'cases': len(margins), 'minimum_entropy_contraction_margin': min(margins)}


def semigroup_diagnostics():
    # A fast nonreversible block, with unequal divergent scales and balanced
    # stationary flux. Slow fluxes need not be strongly lumpable at finite k.
    pi = np.array([.12, .18, .20, .24, .26])
    H = np.zeros((5, 2)); H[:3, 0] = 1; H[3:, 1] = 1
    w = pi@H
    W = (H.T*pi)/w[:, None]
    out = []
    for speed in (10., 100., 1000.):
        F = np.zeros((5, 5))
        for i, j, value in ((0, 1, speed**2), (1, 2, speed), (0, 2, speed),
                            (3, 4, speed), (0, 3, .08), (1, 4, .11), (2, 3, .05)):
            F[i, j] += value; F[j, i] += value
        # A circulating antisymmetric component with bounded cost at scale speed.
        for i, j in ((0, 1), (1, 2), (2, 0)):
            F[i, j] += math.sqrt(speed)
        Q = F/pi[:, None]; np.fill_diagonal(Q, -Q.sum(axis=1))
        assert np.max(np.abs(pi@Q)) < 1e-8
        bar = W@Q@H
        error = np.max(np.abs(expm(.4*Q)-H@expm(.4*bar)@W))
        cost = entropy(Q, pi); reduced = entropy(bar, w)
        assert reduced <= cost+1e-9
        out.append({'speed': speed, 'semigroup_max_error_at_t_0_4': float(error),
                    'entropy': cost, 'reduced_entropy': reduced})
    assert out[-1]['semigroup_max_error_at_t_0_4'] < out[0]['semigroup_max_error_at_t_0_4']/20
    return {'status': 'floating-point diagnostic, not a proof', 'rows': out}


if __name__ == '__main__':
    result = {
        'exact_four_phase': phase_example(),
        'trace_diagnostics': trace_diagnostics(),
        'semigroup_diagnostics': semigroup_diagnostics(),
        'global_N3_proved': False,
        'thermodynamic_all_N_gap_proved': False,
        'analytic_proofs_require_manuscript_review': True,
    }
    path = BASE/'thermodynamic_verification.json'
    path.write_text(json.dumps(result, indent=2))
    print(json.dumps({
        'written': str(path),
        'exact_four_phase_checks_passed': True,
        'trace_cases': result['trace_diagnostics']['cases'],
        'semigroup_errors': [r['semigroup_max_error_at_t_0_4']
                             for r in result['semigroup_diagnostics']['rows']],
    }, indent=2))


==> anc/verify_witnesses.py <==
"""Solver-free verification of the exact realizations of Proposition 11 (v2).
For each exact_N*.json: checks positivity, Theorem 6 (alpha t = b, alpha S^k p(S) 1 = 0),
the transfer function alpha (zI-S)^{-1} t = (bz+c)/p(z) in exact rational arithmetic,
and encloses sigma (Eq. 6.3) in 40-digit interval arithmetic."""
import json, sys, glob, sympy as sp
from mpmath import iv
iv.dps=40
for fn in sorted(glob.glob('exact_N*.json')):
    d=json.load(open(fn)); q=sp.Rational(d['q'])
    s=1+q; dd=2*s; c=1+q+q**2; b=2*q/(1+q); m=(dd-b)/c; r=1/(1/s+m)
    S=sp.Matrix([[sp.Rational(x) for x in row] for row in d['S']]); N=S.shape[0]
    a=sp.Matrix([[sp.Rational(x) for x in d['alpha']]]); t=-S*sp.ones(N,1)
    assert t==sp.Matrix([sp.Rational(x) for x in d['t']])
    assert all(S[i,j]>0 for i in range(N) for j in range(N) if i!=j) and all(x>0 for x in a) and all(x>0 for x in t)
    assert sum(a)==1 and (a*t)[0]==b
    pS=S*S+dd*S+c*sp.eye(N)
    assert all((a*S**k*pS*sp.ones(N,1))[0]==0 for k in range(N))
    z=sp.Symbol('z'); assert sp.cancel((a*(z*sp.eye(N)-S).inv()*t)[0]-(b*z+c)/(z**2+dd*z+c))==0
    beta=a*(-S).inv(); L=sp.diag(*beta)*S
    I=lambda x: iv.mpf(sp.Rational(x).p)/iv.mpf(sp.Rational(x).q)
    J=lambda x,y:(x-y)*iv.log(x/y)
    tot=sum(J(I(a[i]),I(beta[i]*t[i])) for i in range(N))+sum(J(I(L[i,j]),I(L[j,i])) for i in range(N) for j in range(i+1,N))
    sig=I(r)*tot
    print(f"{fn}: N={N} phases (n={N+1} states), exact realization of P_{q} verified; sigma in {iv.nstr(sig,12)}")

